Using Mathematica for Quantum Mechanics: A Student's Manual

This book is an attempt to help students transform all of the concepts of quantum mechanics into concrete computer representations, which can be constructed, evaluated, analyzed, and hopefully understood at a deeper level than what is possible with more abstract representations. It was written for a Master's and PhD lecture given yearly at the University of Basel, Switzerland. The goal is to give a language to the student in which to speak about quantum physics in more detail, and to start the student on a path of fluency in this language. On our journey we approach questions such as: -- You already know how to calculate the energy eigenstates of a single particle in a simple one-dimensional potential. How can such calculations be generalized to non-trivial potentials, higher dimensions, and interacting particles? -- You have heard that quantum mechanics describes our everyday world just as well as classical mechanics does, but have you ever seen an example where such behavior is calculated in detail and where the transition from classical to quantum physics is evident? -- How can we describe the internal spin structure of particles? How does this internal structure couple to the particles' motion? -- What are qubits and quantum circuits, and how can they be assembled to simulate a future quantum computer?

==> 3DBEC.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     34318,        894]
NotebookOptionsPosition[     29670,        824]
NotebookOutlinePosition[     30023,        840]
CellTagsIndexPosition[     29980,        837]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This Mathematica code is part of the lecture script ",
 StyleBox["Introduction to Computational Quantum Mechanics",
  FontSlant->"Italic"],
 " by Roman Schmied. It is licensed under a ",
 ButtonBox["Creative Commons Attribution-ShareAlike 4.0 International License",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://creativecommons.org/licenses/by-sa/4.0/"], None},
  ButtonNote->"http://creativecommons.org/licenses/by-sa/4.0/"],
 "."
}], "Text",
 CellChangeTimes->{{3.669434091682116*^9, 3.669434147842166*^9}, {
  3.669435842013185*^9, 3.669435866952169*^9}, {3.669435915352921*^9, 
  3.669435921977655*^9}}],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJztWltPXFUUJuqDMSnhnYdiJCmYYKimXl5aTH3xDWtMfKlCFRuThhJobEgw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    "], {{0, 31}, {88, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{88, 31},
  PlotRange->{{0, 88}, {0, 31}}]], "Text",
 CellChangeTimes->{3.669607172458665*^9}],

Cell[TextData[{
 "You can download the associated lecture script at ",
 ButtonBox["http://arxiv.org/abs/1403.7050",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://arxiv.org/abs/1403.7050"], None},
  ButtonNote->"http://arxiv.org/abs/1403.7050"]
}], "Text",
 CellChangeTimes->{{3.669434151914299*^9, 3.669434159778274*^9}, {
  3.669435746836981*^9, 3.669435760656741*^9}, {3.669435890511055*^9, 
  3.6694358923333282`*^9}, {3.682242719652669*^9, 3.6822427205773983`*^9}}],

Cell[CellGroupData[{

Cell["Bose-Einstein condensate in a 3D harmonic trap", "Title",
 CellChangeTimes->{{3.669356489273039*^9, 3.669356492332947*^9}, {
  3.672571380907549*^9, 3.6725713873462048`*^9}, {3.682678290678982*^9, 
  3.68267833186395*^9}, {3.682764418521792*^9, 3.682764435924129*^9}, {
  3.682913374723269*^9, 3.682913383085833*^9}, {3.683439269427219*^9, 
  3.6834392787068233`*^9}}],

Cell[CellGroupData[{

Cell["units", "Subsection",
 CellChangeTimes->{{3.737523028929317*^9, 
  3.73752302941407*^9}},ExpressionUUID->"5b40b627-07a8-4c50-8afd-\
7e1243a2c4e4"],

Cell["consistent units:", "Text",
 CellChangeTimes->{{3.737523346886271*^9, 3.737523348350995*^9}, {
  3.737547135477292*^9, 
  3.737547142345888*^9}},ExpressionUUID->"7720af8b-52db-4ea6-b828-\
7009757ca7a9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"LengthUnit", "=", 
   RowBox[{"Quantity", "[", "\"\<Micrometers\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TimeUnit", "=", 
   RowBox[{"Quantity", "[", "\"\<Seconds\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"MassUnit", "=", 
   FractionBox[
    RowBox[{
     RowBox[{"Quantity", "[", "\"\<ReducedPlanckConstant\>\"", "]"}], 
     "TimeUnit"}], 
    SuperscriptBox["LengthUnit", "2"]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EnergyUnit", "=", 
   FractionBox[
    RowBox[{"Quantity", "[", "\"\<ReducedPlanckConstant\>\"", "]"}], 
    "TimeUnit"]}], ";"}]}], "Input",
 CellChangeTimes->{{3.737523056034811*^9, 3.737523160551105*^9}, 
   3.737523343368023*^9, {3.73754714816612*^9, 3.737547183099942*^9}, {
   3.751372050002721*^9, 3.751372050246688*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"4c9b1889-e5b5-4da7-9b3d-25e836fbd2ea"],

Cell["physical constants:", "Text",
 CellChangeTimes->{{3.737523354617507*^9, 
  3.737523360488123*^9}},ExpressionUUID->"026f9324-bb7b-4b4d-b673-\
2692fcf11544"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[HBar]", "=", 
   FractionBox[
    RowBox[{"Quantity", "[", "\"\<ReducedPlanckConstant\>\"", "]"}], 
    RowBox[{"EnergyUnit", "*", "TimeUnit"}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.737523248301085*^9, 3.7375232623640747`*^9}, 
   3.737523340468092*^9},
 CellLabel->"In[5]:=",ExpressionUUID->"366fc385-13d4-41f7-9699-bb04076279b6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["system parameters", "Subsection",
 CellChangeTimes->{{3.683439722578678*^9, 
  3.683439728259124*^9}},ExpressionUUID->"dec91d92-e1c9-4e07-add9-\
c889f4001151"],

Cell["particle mass:", "Text",
 CellChangeTimes->{{3.7375232886347637`*^9, 
  3.737523292601243*^9}},ExpressionUUID->"440f7527-ac18-4180-8626-\
961743152a32"],

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "=", 
   FractionBox[
    RowBox[{"Quantity", "[", 
     RowBox[{"86.909187", ",", "\"\<AtomicMassUnit\>\""}], "]"}], 
    "MassUnit"]}], ";"}]], "Input",
 CellChangeTimes->{{3.7375231482813377`*^9, 3.7375231643428164`*^9}, 
   3.737523293920553*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"f36d9a86-0548-40aa-807d-f1983d8a9a17"],

Cell["size of the simulation box:", "Text",
 CellChangeTimes->{{3.737523295966914*^9, 
  3.7375232994639893`*^9}},ExpressionUUID->"15a5199b-6353-4840-86c6-\
f04d25c49129"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a", "=", 
   FractionBox[
    RowBox[{"Quantity", "[", 
     RowBox[{"10", ",", "\"\<Micrometers\>\""}], "]"}], "LengthUnit"]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7375231691313*^9, 3.73752317604692*^9}, 
   3.737523301191761*^9},
 CellLabel->"In[7]:=",ExpressionUUID->"1675341c-34a2-439d-9494-632eca5b9b69"],

Cell["harmonic trap frequencies:", "Text",
 CellChangeTimes->{{3.737523303545981*^9, 
  3.737523310211515*^9}},ExpressionUUID->"ec4273ad-8611-4671-a29f-\
ca5bb5800eeb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Omega]x", "=", 
   RowBox[{"2", "\[Pi]", "*", 
    RowBox[{"Quantity", "[", 
     RowBox[{"115", ",", "\"\<Hertz\>\""}], "]"}], "*", "TimeUnit"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Omega]y", "=", 
   RowBox[{"2", "\[Pi]", "*", 
    RowBox[{"Quantity", "[", 
     RowBox[{"540", ",", "\"\<Hertz\>\""}], "]"}], "*", "TimeUnit"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"\[Omega]z", "=", 
   RowBox[{"2", "\[Pi]", "*", 
    RowBox[{"Quantity", "[", 
     RowBox[{"540", ",", "\"\<Hertz\>\""}], "]"}], "*", "TimeUnit"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.737523179482963*^9, 3.7375231913351183`*^9}, {
  3.737523315154903*^9, 3.737523319804311*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"50cfe317-8e41-4799-a20b-8c2f66a25a3f"],

Cell["s-wave scattering cross section:", "Text",
 CellChangeTimes->{{3.7375233240838346`*^9, 
  3.737523332328863*^9}},ExpressionUUID->"1e7ddf49-ccaa-4e52-8643-\
66c8ffae7ec9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"as", "=", 
   FractionBox[
    RowBox[{"Quantity", "[", 
     RowBox[{"100.4", ",", "\"\<BohrRadius\>\""}], "]"}], "LengthUnit"]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.737523215040845*^9, 3.7375232425588493`*^9}, 
   3.7375233335631123`*^9},
 CellLabel->"In[11]:=",ExpressionUUID->"c4039ab4-7cfb-40b2-b242-bbfc31ee7c14"],

Cell[TextData[{
 "effective interaction strength: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{"energy", " ", "unit"}], ")"}], "\[Times]", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"length", " ", "unit"}], ")"}], "3"]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "08939d5c-a044-45c5-aa14-0caed8bcae6e"]
}], "Text",
 CellChangeTimes->{{3.737537302509489*^9, 3.73753730883851*^9}, {
  3.737537384324679*^9, 3.73753738644871*^9}, {3.73753751983395*^9, 
  3.7375375393619823`*^9}},ExpressionUUID->"820b83c9-4197-4cb2-beae-\
08f7944d7729"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Kappa]", "=", 
   FractionBox[
    RowBox[{"4", "\[Pi]", " ", 
     SuperscriptBox["\[HBar]", "2"], "as"}], "m"]}], ";"}]], "Input",
 CellChangeTimes->{{3.737537310270269*^9, 3.7375373108103952`*^9}, {
  3.737537370460651*^9, 3.737537380074251*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"0dd9b70a-a4f8-4e2f-899a-6a4edfc5c218"]
}, Open  ]],

Cell[CellGroupData[{

Cell["grid setup", "Subsection",
 CellChangeTimes->{{3.683439731060783*^9, 
  3.683439733018796*^9}},ExpressionUUID->"38882b32-ffb2-4aa5-919d-\
2f996d7820e7"],

Cell[TextData[{
 "the grid spans the interval ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    RowBox[{
     RowBox[{"-", 
      FractionBox["a", "2"]}], ",", 
     FractionBox["a", "2"]}], "]"}], TraditionalForm]],ExpressionUUID->
  "5b201e31-c02d-4dee-a141-2ffe89e347d8"],
 " in each direction:"
}], "Text",
 CellChangeTimes->{{3.6834397531901093`*^9, 3.683439769243441*^9}, {
  3.7375233744192247`*^9, 
  3.7375233757038393`*^9}},ExpressionUUID->"b0d6fb20-bb17-437a-bca0-\
aa321f414a83"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nmax", "=", "50"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", 
   FractionBox["a", 
    RowBox[{"nmax", "+", "1"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xgrid", "=", 
   RowBox[{"a", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"Range", "[", "nmax", "]"}], 
       RowBox[{"nmax", "+", "1"}]], "-", 
      FractionBox["1", "2"]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.683439733906474*^9, 3.6834397480444803`*^9}, {
   3.684062641485093*^9, 3.68406264183412*^9}, {3.68406307658187*^9, 
   3.684063076930249*^9}, {3.7375233807571487`*^9, 3.737523396319745*^9}, 
   3.737523686782744*^9, 3.7513729997570333`*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"d5e165f9-d0ea-431b-97e9-c0ea487b131a"],

Cell["the harmonic trap potential:", "Text",
 CellChangeTimes->{{3.6840572024000273`*^9, 
  3.684057208868475*^9}},ExpressionUUID->"7b1e58aa-6e2a-4411-ae34-\
630fa08a2713"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"W", "[", 
    RowBox[{"x_", ",", "y_", ",", "z_"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     FractionBox["1", "2"], "m", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Omega]x", "2"], 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["\[Omega]y", "2"], 
        SuperscriptBox["y", "2"]}], "+", 
       RowBox[{
        SuperscriptBox["\[Omega]z", "2"], 
        SuperscriptBox["z", "2"]}]}], ")"}]}], "//", "Expand"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.684057162663692*^9, 3.684057195910097*^9}, {
  3.7375236969983587`*^9, 3.737523718930872*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"bdba2384-b042-429f-9785-5fb895425dc6"],

Cell["evaluate this potential on the computational grid in 3D:", "Text",
 CellChangeTimes->{{3.684057211973111*^9, 
  3.684057221603544*^9}},ExpressionUUID->"01f8f462-2e4a-4f24-800f-\
f60397a70103"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Wgrid", "=", 
   RowBox[{"Outer", "[", 
    RowBox[{"W", ",", "xgrid", ",", "xgrid", ",", "xgrid"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6840572306002207`*^9, 3.68405723260637*^9}, {
  3.751373002990308*^9, 3.7513730044568443`*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"bff51171-fecc-4661-8533-694db4c77dd5"],

Cell["position operators:", "Text",
 CellChangeTimes->{{3.6840619200118628`*^9, 
  3.684061923520645*^9}},ExpressionUUID->"9b9f12a4-abc3-4b0d-a022-\
4fd31dbe7e8e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ones", "=", 
   RowBox[{"ConstantArray", "[", 
    RowBox[{"1", ",", "nmax"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xc", "=", 
   RowBox[{"Outer", "[", 
    RowBox[{"Times", ",", "xgrid", ",", "ones", ",", "ones"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"yc", "=", 
   RowBox[{"Outer", "[", 
    RowBox[{"Times", ",", "ones", ",", "xgrid", ",", "ones"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"zc", "=", 
   RowBox[{"Outer", "[", 
    RowBox[{"Times", ",", "ones", ",", "ones", ",", "xgrid"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.684061933737687*^9, 3.684062004743791*^9}, {
  3.751373005442266*^9, 3.751373006458858*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"1c143c3e-c6c6-47a6-8c48-cf74e9a356b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["ground-state calculation", "Subsection",
 CellChangeTimes->{{3.684059761727551*^9, 
  3.684059764648835*^9}},ExpressionUUID->"8043e2ed-65d9-4434-aa2d-\
af823e57ef0e"],

Cell[TextData[{
 "normalize a wavefunction with coefficients ",
 Cell[BoxData[
  FormBox["v", TraditionalForm]],ExpressionUUID->
  "5a9ff426-2c7d-4b29-bc7d-e0c8a183703e"],
 ":"
}], "Text",
 CellChangeTimes->{{3.684057256288631*^9, 3.684057287304566*^9}, {
  3.7336586669466248`*^9, 
  3.7336586703669147`*^9}},ExpressionUUID->"b621deea-5c67-4baa-825b-\
e70ed9c02d3e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nn", "[", "v_", "]"}], ":=", 
  FractionBox["v", 
   RowBox[{"Norm", "[", 
    RowBox[{"Flatten", "[", "v", "]"}], "]"}]]}]], "Input",
 CellChangeTimes->{{3.684057270040348*^9, 3.684057284267168*^9}, {
  3.7336586625269127`*^9, 3.733658673000225*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"8c24961a-b5e3-470d-a71b-78365c395bd3"],

Cell[TextData[{
 "calculate the ground-state wavefunction and its total energy and chemical \
potential, using a time step ",
 Cell[BoxData[
  FormBox["\[Delta]\[Beta]", TraditionalForm]],ExpressionUUID->
  "78538734-c22e-4b03-938e-c6f478218b50"],
 ":"
}], "Text",
 CellChangeTimes->{{3.684057294707698*^9, 
  3.684057324158886*^9}},ExpressionUUID->"72c33e1a-fd7b-4527-a133-\
024fd9028a2b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"groundstate", "[", 
   RowBox[{
    RowBox[{"n_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Delta]\[Beta]_", "?", "NumericQ"}], ",", 
    RowBox[{"tolerance_:", 
     SuperscriptBox["10", 
      RowBox[{"-", "6"}]]}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "Kn", ",", "Ke", ",", "propKin", ",", "propPot2", ",", "prop", ",", "v0",
       ",", "\[Gamma]", ",", "Ekin", ",", "Epot", ",", "Eint", ",", "Etot", 
      ",", "\[Mu]"}], "}"}], ",", 
    RowBox[{"(*", " ", 
     RowBox[{
     "compute", " ", "the", " ", "diagonal", " ", "elements", " ", "of", " ", 
      
      RowBox[{"exp", "[", 
       RowBox[{
        RowBox[{"-", "\[Delta]\[Beta]"}], "*", "T"}], "]"}]}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Kn", "=", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], 
         SuperscriptBox["\[HBar]", "2"]}], 
        RowBox[{"2", "m", " ", 
         SuperscriptBox["a", "2"]}]], 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          SuperscriptBox["nx", "2"], "+", 
          SuperscriptBox["ny", "2"], "+", 
          SuperscriptBox["nz", "2"]}], ",", 
         RowBox[{"{", 
          RowBox[{"nx", ",", "nmax"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"ny", ",", "nmax"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"nz", ",", "nmax"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Ke", "=", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "\[Delta]\[Beta]"}], "*", "Kn"}], "]"}], "//", "N"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
       "propagate", " ", "by", " ", "a", " ", "full", " ", "imaginary"}], "-",
        "time", "-", 
       RowBox[{"step", " ", "with", " ", "T"}]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"propKin", "[", "v_", "]"}], ":=", 
      RowBox[{"nn", "[", 
       RowBox[{"FourierDST", "[", 
        RowBox[{
         RowBox[{"Ke", "*", 
          RowBox[{"FourierDST", "[", 
           RowBox[{"v", ",", "1"}], "]"}]}], ",", "1"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
       "propagate", " ", "by", " ", "a", " ", "half", " ", "imaginary"}], "-",
        "time", "-", 
       RowBox[{"step", " ", "with", " ", "V"}]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"propPot2", "[", "v_", "]"}], ":=", 
      RowBox[{"nn", "[", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["\[Delta]\[Beta]", "2"]}], 
          RowBox[{"(", 
           RowBox[{"Wgrid", "+", 
            RowBox[{"\[Kappa]", 
             RowBox[{"(", 
              RowBox[{"n", "-", "1"}], ")"}], 
             RowBox[{
              SuperscriptBox[
               RowBox[{"Abs", "[", "v", "]"}], "2"], "/", 
              SuperscriptBox["\[CapitalDelta]", "3"]}]}]}], ")"}]}], "]"}], 
        "*", "v"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
       "propagate", " ", "by", " ", "a", " ", "full", " ", "imaginary"}], "-",
        "time", "-", 
       RowBox[{"step", " ", "by"}]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"H", "=", 
       RowBox[{"T", "+", 
        RowBox[{
        "V", " ", "using", " ", "the", " ", "Trotter", " ", 
         "approximation"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"prop", "[", "v_", "]"}], ":=", 
      RowBox[{"propPot2", "[", 
       RowBox[{"propKin", "[", 
        RowBox[{"propPot2", "[", "v", "]"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"random", " ", "starting", " ", "point"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"v0", "=", 
      RowBox[{"nn", "@", 
       RowBox[{"RandomVariate", "[", 
        RowBox[{
         RowBox[{"NormalDistribution", "[", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"nmax", ",", "nmax", ",", "nmax"}], "}"}]}], "]"}]}]}], ";",
      "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "propagation", " ", "to", " ", "the", " ", "ground", " ", "state"}], 
      " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]", "=", 
      RowBox[{"FixedPoint", "[", 
       RowBox[{"prop", ",", "v0", ",", 
        RowBox[{"SameTest", "\[Rule]", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"v1", ",", "v2"}], "}"}], ",", 
           RowBox[{
            RowBox[{"Norm", "[", 
             RowBox[{"Flatten", "[", 
              RowBox[{"v1", "-", "v2"}], "]"}], "]"}], "<", "tolerance"}]}], 
          "]"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"energy", " ", "components"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Ekin", "=", 
      RowBox[{
       RowBox[{"Flatten", "[", "Kn", "]"}], ".", 
       RowBox[{"Flatten", "[", 
        SuperscriptBox[
         RowBox[{"Abs", "[", 
          RowBox[{"FourierDST", "[", 
           RowBox[{"\[Gamma]", ",", "1"}], "]"}], "]"}], "2"], "]"}]}]}], ";",
      " ", 
     RowBox[{"(*", " ", "kinetic", " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Epot", "=", 
      RowBox[{
       RowBox[{"Flatten", "[", "Wgrid", "]"}], ".", 
       RowBox[{"Flatten", "[", 
        SuperscriptBox[
         RowBox[{"Abs", "[", "\[Gamma]", "]"}], "2"], "]"}]}]}], ";", " ", 
     RowBox[{"(*", " ", "potential", " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Eint", "=", 
      RowBox[{
       FractionBox["\[Kappa]", "2"], 
       RowBox[{"(", 
        RowBox[{"n", "-", "1"}], ")"}], 
       RowBox[{
        RowBox[{"Total", "[", 
         RowBox[{"Flatten", "[", 
          SuperscriptBox[
           RowBox[{"Abs", "[", "\[Gamma]", "]"}], "4"], "]"}], "]"}], "/", 
        SuperscriptBox["\[CapitalDelta]", "3"]}]}]}], ";", " ", 
     RowBox[{"(*", " ", "interaction", " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"total", " ", "energy"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Etot", "=", 
      RowBox[{"Ekin", "+", "Epot", "+", "Eint"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"chemical", " ", "potential"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"\[Mu]", "=", 
      RowBox[{"Ekin", "+", "Epot", "+", 
       RowBox[{"2", "Eint"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"return", " ", "energy"}], ",", " ", 
       RowBox[{"chemical", " ", "potential"}], ",", " ", "coefficients"}], 
      " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"Etot", ",", "\[Mu]", ",", "\[Gamma]"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.68405733160135*^9, 3.684057383393914*^9}, {
   3.684057459929296*^9, 3.684057732644191*^9}, 3.684057773877116*^9, {
   3.6840597908483257`*^9, 3.684059861898757*^9}, {3.6840599554652567`*^9, 
   3.684060025169744*^9}, {3.6840602377639513`*^9, 3.684060459276626*^9}, {
   3.6840607765194807`*^9, 3.684060779162245*^9}, {3.6840609601233587`*^9, 
   3.6840609603713827`*^9}, 3.703418534955822*^9, {3.733658725997652*^9, 
   3.733658756637309*^9}, {3.737523794898797*^9, 3.7375237995994387`*^9}, {
   3.7375430638061237`*^9, 3.73754308596066*^9}, {3.751373007543604*^9, 
   3.751373008511248*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"54a5e15a-7dd6-4e41-a19d-59b2d5f09d0b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["calculations", "Subsection",
 CellChangeTimes->{{3.684060528507798*^9, 
  3.684060529665615*^9}},ExpressionUUID->"07c71c33-3afa-4096-8f93-\
715b378da1e3"],

Cell[TextData[{
 "calculate the ground-state wavefunction for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"N", "=", "1000"}], TraditionalForm]],ExpressionUUID->
  "e9ef50a1-747a-4aee-bd1a-4503ba21eb1b"],
 " atoms:"
}], "Text",
 CellChangeTimes->{{3.684060977125709*^9, 
  3.684060988421146*^9}},ExpressionUUID->"c1155f24-9dd6-4d11-a58c-\
c888afaabdf7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Etot", ",", "\[Mu]", ",", "\[Gamma]"}], "}"}], "=", 
   RowBox[{"groundstate", "[", 
    RowBox[{"1000", ",", 
     SuperscriptBox["10", 
      RowBox[{"-", "5"}]]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"{", 
   RowBox[{"Etot", ",", "\[Mu]"}], "}"}], "*", 
  RowBox[{"UnitConvert", "[", 
   RowBox[{"EnergyUnit", ",", "\"\<Joules\>\""}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.684060557453809*^9, 3.684060568106621*^9}, {
  3.6840607988564377`*^9, 3.6840608279836473`*^9}, {3.6840609914485292`*^9, 
  3.684061002575706*^9}, {3.684062149553297*^9, 3.684062149732501*^9}, {
  3.684062428702181*^9, 3.684062434393403*^9}, {3.7375472986966667`*^9, 
  3.7375473326964197`*^9}, {3.737552025710217*^9, 3.7375520335556803`*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"6c0ad4a9-3fee-422a-803e-89c514b9faab"],

Cell["convert to Hertz via Planck\[CloseCurlyQuote]s constant:", "Text",
 CellChangeTimes->{{3.737553723398507*^9, 
  3.737553733312944*^9}},ExpressionUUID->"3831ed82-40be-4075-a997-\
f8a50b894aac"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"Etot", ",", "\[Mu]"}], "}"}], "*", 
  RowBox[{"UnitConvert", "[", 
   RowBox[{
    FractionBox["EnergyUnit", 
     RowBox[{"Quantity", "[", "\"\<PlanckConstant\>\"", "]"}]], ",", 
    "\"\<Hertz\>\""}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7375535772695293`*^9, 3.737553586206682*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"7703176b-e3e2-4bbe-9a1c-f8adfa90c80b"],

Cell["\<\
show the 3D density as an iso-density contour at half the maximum density:\
\>", "Text",
 CellChangeTimes->{{3.684061638484479*^9, 3.684061658430255*^9}, {
  3.6840618212289886`*^9, 
  3.684061842380374*^9}},ExpressionUUID->"41c7d5a8-5ce4-4683-a06c-\
f452f2334d8a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]", "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Abs", "[", "\[Gamma]", "]"}], "2"], "/", 
    SuperscriptBox["\[CapitalDelta]", "3"]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListContourPlot3D", "[", 
  RowBox[{"\[Rho]", ",", 
   RowBox[{"DataRange", "\[Rule]", 
    RowBox[{"a", 
     RowBox[{"(", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"nmax", "+", "1"}]], "-", 
       FractionBox["1", "2"]}], ")"}], 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}]}], ",", 
   RowBox[{"Contours", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{"Max", "[", "\[Rho]", "]"}]}], "}"}]}], ",", 
   RowBox[{"BoxRatios", "\[Rule]", "Automatic"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.684061661415805*^9, 3.6840617149489393`*^9}, {
  3.684061761110738*^9, 3.6840617949912453`*^9}, {3.68406185194423*^9, 
  3.684061901986848*^9}, {3.684062438837173*^9, 3.684062439129676*^9}, {
  3.729425776834818*^9, 3.729425779442204*^9}, {3.7375430947313423`*^9, 
  3.737543098541533*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"92fe91bb-272d-4e91-babf-63870917a188"],

Cell["calculate mean values of the position operators:", "Text",
 CellChangeTimes->{{3.6840620326637287`*^9, 
  3.684062042519392*^9}},ExpressionUUID->"52672ed0-49cc-48fa-9d83-\
5f9f638dafc8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"X", "=", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     SuperscriptBox[
      RowBox[{"Abs", "[", "\[Gamma]", "]"}], "2"], "]"}], ".", 
    RowBox[{"Flatten", "[", "xc", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Y", "=", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     SuperscriptBox[
      RowBox[{"Abs", "[", "\[Gamma]", "]"}], "2"], "]"}], ".", 
    RowBox[{"Flatten", "[", "yc", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Z", "=", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     SuperscriptBox[
      RowBox[{"Abs", "[", "\[Gamma]", "]"}], "2"], "]"}], ".", 
    RowBox[{"Flatten", "[", "zc", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"XX", "=", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     SuperscriptBox[
      RowBox[{"Abs", "[", "\[Gamma]", "]"}], "2"], "]"}], ".", 
    RowBox[{"Flatten", "[", 
     SuperscriptBox["xc", "2"], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"YY", "=", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     SuperscriptBox[
      RowBox[{"Abs", "[", "\[Gamma]", "]"}], "2"], "]"}], ".", 
    RowBox[{"Flatten", "[", 
     SuperscriptBox["yc", "2"], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ZZ", "=", 
   RowBox[{
    RowBox[{"Flatten", "[", 
     SuperscriptBox[
      RowBox[{"Abs", "[", "\[Gamma]", "]"}], "2"], "]"}], ".", 
    RowBox[{"Flatten", "[", 
     SuperscriptBox["zc", "2"], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7366743211599827`*^9, 3.7366743570343733`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"a8e83254-717f-41c1-aff2-b4985b569f79"],

Cell["\<\
calculate the root-mean-square sizes of the BEC in the three Cartesian \
directions:\
\>", "Text",
 CellChangeTimes->{{3.6840620963407087`*^9, 
  3.684062116265316*^9}},ExpressionUUID->"3e165564-098d-4abd-91aa-\
cd934c0fa25c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    SqrtBox[
     RowBox[{"XX", "-", 
      SuperscriptBox["X", "2"]}]], ",", 
    SqrtBox[
     RowBox[{"YY", "-", 
      SuperscriptBox["Y", "2"]}]], ",", 
    SqrtBox[
     RowBox[{"ZZ", "-", 
      SuperscriptBox["Z", "2"]}]]}], "}"}], "*", "LengthUnit"}]], "Input",
 CellChangeTimes->{{3.6840621168930273`*^9, 3.684062139743855*^9}, {
  3.737547365407896*^9, 3.737547367421821*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"222962cf-2875-4c70-ae75-5a260c65028d"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 778},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 638, 14, 58, "Text",ExpressionUUID->"a2d4efbc-27c9-41fd-8aa0-d238baf57812"],
Cell[1199, 36, 2633, 48, 46, "Text",ExpressionUUID->"ae1b4ddb-f5ec-4dba-802d-64ed6c821f18"],
Cell[3835, 86, 481, 10, 35, "Text",ExpressionUUID->"44446b33-d998-4d53-b4ef-2c245b94359e"],
Cell[CellGroupData[{
Cell[4341, 100, 374, 5, 98, "Title",ExpressionUUID->"b22fba6e-b634-4920-a35f-fbea8a7ee82d"],
Cell[CellGroupData[{
Cell[4740, 109, 152, 3, 54, "Subsection",ExpressionUUID->"5b40b627-07a8-4c50-8afd-7e1243a2c4e4"],
Cell[4895, 114, 208, 4, 35, "Text",ExpressionUUID->"7720af8b-52db-4ea6-b828-7009757ca7a9"],
Cell[5106, 120, 935, 24, 137, "Input",ExpressionUUID->"4c9b1889-e5b5-4da7-9b3d-25e836fbd2ea"],
Cell[6044, 146, 161, 3, 35, "Text",ExpressionUUID->"026f9324-bb7b-4b4d-b673-2692fcf11544"],
Cell[6208, 151, 373, 8, 51, "Input",ExpressionUUID->"366fc385-13d4-41f7-9699-bb04076279b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6618, 164, 165, 3, 54, "Subsection",ExpressionUUID->"dec91d92-e1c9-4e07-add9-c889f4001151"],
Cell[6786, 169, 158, 3, 35, "Text",ExpressionUUID->"440f7527-ac18-4180-8626-961743152a32"],
Cell[6947, 174, 367, 9, 49, "Input",ExpressionUUID->"f36d9a86-0548-40aa-807d-f1983d8a9a17"],
Cell[7317, 185, 171, 3, 35, "Text",ExpressionUUID->"15a5199b-6353-4840-86c6-f04d25c49129"],
Cell[7491, 190, 350, 9, 51, "Input",ExpressionUUID->"1675341c-34a2-439d-9494-632eca5b9b69"],
Cell[7844, 201, 168, 3, 35, "Text",ExpressionUUID->"ec4273ad-8611-4671-a29f-ca5bb5800eeb"],
Cell[8015, 206, 780, 21, 73, "Input",ExpressionUUID->"50cfe317-8e41-4799-a20b-8c2f66a25a3f"],
Cell[8798, 229, 176, 3, 35, "Text",ExpressionUUID->"1e7ddf49-ccaa-4e52-8643-66c8ffae7ec9"],
Cell[8977, 234, 361, 9, 51, "Input",ExpressionUUID->"c4039ab4-7cfb-40b2-b242-bbfc31ee7c14"],
Cell[9341, 245, 601, 16, 35, "Text",ExpressionUUID->"820b83c9-4197-4cb2-beae-08f7944d7729"],
Cell[9945, 263, 365, 8, 50, "Input",ExpressionUUID->"0dd9b70a-a4f8-4e2f-899a-6a4edfc5c218"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10347, 276, 158, 3, 54, "Subsection",ExpressionUUID->"38882b32-ffb2-4aa5-919d-2f996d7820e7"],
Cell[10508, 281, 491, 15, 39, "Text",ExpressionUUID->"b0d6fb20-bb17-437a-bca0-aa321f414a83"],
Cell[11002, 298, 794, 20, 107, "Input",ExpressionUUID->"d5e165f9-d0ea-431b-97e9-c0ea487b131a"],
Cell[11799, 320, 172, 3, 35, "Text",ExpressionUUID->"7b1e58aa-6e2a-4411-ae34-630fa08a2713"],
Cell[11974, 325, 748, 22, 47, "Input",ExpressionUUID->"bdba2384-b042-429f-9785-5fb895425dc6"],
Cell[12725, 349, 198, 3, 35, "Text",ExpressionUUID->"01f8f462-2e4a-4f24-800f-f60397a70103"],
Cell[12926, 354, 361, 8, 30, "Input",ExpressionUUID->"bff51171-fecc-4661-8533-694db4c77dd5"],
Cell[13290, 364, 163, 3, 35, "Text",ExpressionUUID->"9b9f12a4-abc3-4b0d-a022-4fd31dbe7e8e"],
Cell[13456, 369, 827, 22, 94, "Input",ExpressionUUID->"1c143c3e-c6c6-47a6-8c48-cf74e9a356b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14320, 396, 172, 3, 54, "Subsection",ExpressionUUID->"8043e2ed-65d9-4434-aa2d-af823e57ef0e"],
Cell[14495, 401, 367, 10, 35, "Text",ExpressionUUID->"b621deea-5c67-4baa-825b-e70ed9c02d3e"],
Cell[14865, 413, 365, 8, 47, "Input",ExpressionUUID->"8c24961a-b5e3-470d-a71b-78365c395bd3"],
Cell[15233, 423, 390, 10, 35, "Text",ExpressionUUID->"72c33e1a-fd7b-4527-a133-024fd9028a2b"],
Cell[15626, 435, 7658, 199, 610, "Input",ExpressionUUID->"54a5e15a-7dd6-4e41-a19d-59b2d5f09d0b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23321, 639, 160, 3, 54, "Subsection",ExpressionUUID->"07c71c33-3afa-4096-8f93-715b378da1e3"],
Cell[23484, 644, 348, 10, 35, "Text",ExpressionUUID->"c1155f24-9dd6-4d11-a58c-c888afaabdf7"],
Cell[23835, 656, 892, 19, 54, "Input",ExpressionUUID->"6c0ad4a9-3fee-422a-803e-89c514b9faab"],
Cell[24730, 677, 198, 3, 35, "Text",ExpressionUUID->"3831ed82-40be-4075-a997-f8a50b894aac"],
Cell[24931, 682, 420, 10, 51, "Input",ExpressionUUID->"7703176b-e3e2-4bbe-9a1c-f8adfa90c80b"],
Cell[25354, 694, 275, 6, 35, "Text",ExpressionUUID->"41c7d5a8-5ce4-4683-a06c-f452f2334d8a"],
Cell[25632, 702, 1420, 39, 71, "Input",ExpressionUUID->"92fe91bb-272d-4e91-babf-63870917a188"],
Cell[27055, 743, 192, 3, 35, "Text",ExpressionUUID->"52672ed0-49cc-48fa-9d83-5f9f638dafc8"],
Cell[27250, 748, 1632, 47, 148, "Input",ExpressionUUID->"a8e83254-717f-41c1-aff2-b4985b569f79"],
Cell[28885, 797, 236, 6, 35, "Text",ExpressionUUID->"3e165564-098d-4abd-91aa-cd934c0fa25c"],
Cell[29124, 805, 518, 15, 43, "Input",ExpressionUUID->"222962cf-2875-4c70-ae75-5a260c65028d"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> ContactInteraction.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     56539,       1457]
NotebookOptionsPosition[     50057,       1364]
NotebookOutlinePosition[     50410,       1380]
CellTagsIndexPosition[     50367,       1377]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This Mathematica code is part of the lecture script ",
 StyleBox["Introduction to Computational Quantum Mechanics",
  FontSlant->"Italic"],
 " by Roman Schmied. It is licensed under a ",
 ButtonBox["Creative Commons Attribution-ShareAlike 4.0 International License",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://creativecommons.org/licenses/by-sa/4.0/"], None},
  ButtonNote->"http://creativecommons.org/licenses/by-sa/4.0/"],
 "."
}], "Text",
 CellChangeTimes->{{3.669434091682116*^9, 3.669434147842166*^9}, {
  3.669435842013185*^9, 3.669435866952169*^9}, {3.669435915352921*^9, 
  3.669435921977655*^9}}],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJztWltPXFUUJuqDMSnhnYdiJCmYYKimXl5aTH3xDWtMfKlCFRuThhJobEgw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    "], {{0, 31}, {88, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{88, 31},
  PlotRange->{{0, 88}, {0, 31}}]], "Text",
 CellChangeTimes->{3.669607172458665*^9}],

Cell[TextData[{
 "You can download the associated lecture script at ",
 ButtonBox["http://arxiv.org/abs/1403.7050",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://arxiv.org/abs/1403.7050"], None},
  ButtonNote->"http://arxiv.org/abs/1403.7050"]
}], "Text",
 CellChangeTimes->{{3.669434151914299*^9, 3.669434159778274*^9}, {
  3.669435746836981*^9, 3.669435760656741*^9}, {3.669435890511055*^9, 
  3.6694358923333282`*^9}, {3.682242719652669*^9, 3.6822427205773983`*^9}, {
  3.7513719950897303`*^9, 
  3.751371995459601*^9}},ExpressionUUID->"901ed856-8ece-48d2-be42-\
b44f81ad73a6"],

Cell[CellGroupData[{

Cell["two particles in one dimension with contact interaction", "Title",
 CellChangeTimes->{{3.669356489273039*^9, 3.669356492332947*^9}, {
  3.672571380907549*^9, 3.6725713873462048`*^9}, {3.682678290678982*^9, 
  3.68267833186395*^9}, {3.682764418521792*^9, 3.682764435924129*^9}, {
  3.682913374723269*^9, 3.682913383085833*^9}}],

Cell[CellGroupData[{

Cell["units", "Subsection",
 CellChangeTimes->{{3.735577582186695*^9, 
  3.735577582608306*^9}},ExpressionUUID->"c66acf1e-5e52-43f1-b2c2-\
cabbaed5fa40"],

Cell["we use natural units for simplicity:", "Text",
 CellChangeTimes->{{3.735577584023155*^9, 
  3.735577602680982*^9}},ExpressionUUID->"d1645174-7e94-4a06-a05e-\
b4f5795b1029"],

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "=", 
   RowBox[{"\[HBar]", "=", "1"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.735577590355571*^9, 3.735577592584391*^9}, {
  3.7371337814665213`*^9, 3.737133781650209*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"108c4515-9dda-45c9-a8ac-dbf58509c0de"],

Cell["Other unit systems can be defined here.", "Text",
 CellChangeTimes->{{3.735577840461472*^9, 
  3.7355778546570187`*^9}},ExpressionUUID->"95add86e-e433-4ed6-b1bf-\
a123ac51a58b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["system setup", "Subsection",
 CellChangeTimes->{{3.68267845722009*^9, 
  3.6826784815236273`*^9}},ExpressionUUID->"bfdb012a-ba1d-4180-a3d7-\
73b612962ec8"],

Cell["basis set size:", "Text",
 CellChangeTimes->{{3.682913397464823*^9, 3.682913398262268*^9}, {
  3.737133812277817*^9, 
  3.737133813782592*^9}},ExpressionUUID->"15fa3c34-1df2-4b90-94da-\
54e52ea202fe"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nmax", "=", "50"}], ";"}]], "Input",
 CellChangeTimes->{{3.682913405920463*^9, 3.682913410322908*^9}, 
   3.682913972094651*^9, {3.6829140526899757`*^9, 3.682914053015917*^9}, {
   3.682914565626182*^9, 3.682914578213575*^9}, {3.7009302910987062`*^9, 
   3.700930292343211*^9}, {3.700975333938018*^9, 3.700975334602365*^9}, 
   3.737133808878985*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"258ead30-3d79-4954-af9d-b221c1064db0"],

Cell["computational box size:", "Text",
 CellChangeTimes->{{3.73557836806222*^9, 
  3.7355783727498083`*^9}},ExpressionUUID->"17a9fa62-7d6f-4fa7-9016-\
e483658539b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.7355783733865128`*^9, 3.735578374724312*^9}, 
   3.73713401300287*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"9cf86c43-b151-4a2f-bc0b-e7eefe42e54d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["basis set", "Subsection",
 CellChangeTimes->{{3.735381418788225*^9, 
  3.7353814203917522`*^9}},ExpressionUUID->"91aa09e9-b91d-45b6-b876-\
b2779a21a711"],

Cell["computational grid:", "Text",
 CellChangeTimes->{{3.73514366444119*^9, 
  3.735143670701551*^9}},ExpressionUUID->"cfac60fb-4595-4b65-849a-\
609148cfb0b4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", 
   FractionBox["a", 
    RowBox[{"nmax", "+", "1"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xgrid", "=", 
   RowBox[{
    RowBox[{"Range", "[", "nmax", "]"}], "*", "\[CapitalDelta]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"id", "=", 
   RowBox[{"IdentityMatrix", "[", 
    RowBox[{"nmax", ",", "SparseArray"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.735143671247781*^9, 3.7351436852512712`*^9}, 
   3.7351438031821404`*^9, {3.7351439704463377`*^9, 3.7351439706387987`*^9}, 
   3.7351450242437563`*^9, 3.735145967325892*^9, {3.735146139901506*^9, 
   3.735146140116096*^9}, {3.735147431364602*^9, 3.7351474315550013`*^9}, 
   3.735381383449677*^9, 3.7355779218129473`*^9, 3.735578394319273*^9, 
   3.7356377386214027`*^9, {3.737133852847726*^9, 3.73713385627567*^9}, 
   3.751372907446478*^9, {3.755239128455962*^9, 3.755239136615643*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"0bc2ed43-e913-45ef-bdda-8148b7d02936"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hamiltonian", "Subsection",
 CellChangeTimes->{{3.737133868178596*^9, 
  3.737133869794363*^9}},ExpressionUUID->"74da7504-3a2b-40aa-b6bc-\
319f383a56ae"],

Cell["kinetic Hamiltonian:", "Text",
 CellChangeTimes->{{3.682913423407194*^9, 
  3.682913429357458*^9}},ExpressionUUID->"b897c767-8bce-45f1-a85e-\
3045cb84a837"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"T1M", "=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{
     RowBox[{"Band", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Range", "[", "nmax", "]"}], "2"], "*", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], 
        SuperscriptBox["\[HBar]", "2"]}], 
       RowBox[{"2", "m", " ", 
        SuperscriptBox["a", "2"]}]]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"T1P", "=", 
   RowBox[{"FourierDST", "[", 
    RowBox[{"T1M", ",", "1"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"TP", "=", 
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"T1P", ",", "id"}], "]"}], "+", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"id", ",", "T1P"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.682913435110096*^9, 3.6829134484603167`*^9}, {
  3.68337273253722*^9, 3.683372734403412*^9}, {3.697290179311358*^9, 
  3.697290192734769*^9}, {3.73713387847156*^9, 3.737133892207944*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"fea66f26-eea5-4b91-9e50-3be9417ba59c"],

Cell["potential Hamiltonian:", "Text",
 CellChangeTimes->{{3.68291346259109*^9, 
  3.682913466426692*^9}},ExpressionUUID->"28115fdd-a67b-447f-8304-\
6442a84de1fe"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"W", "[", "x_", "]"}], "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Wgrid", "=", 
   RowBox[{"W", "/@", "xgrid"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"V1P", "=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{
     RowBox[{"Band", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], "]"}], "\[Rule]", "Wgrid"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"VP", "=", 
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"V1P", ",", "id"}], "]"}], "+", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"id", ",", "V1P"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.682913472997539*^9, 3.68291348204174*^9}, {
  3.69729019615716*^9, 3.69729020512612*^9}, {3.7513729086609364`*^9, 
  3.7513729101455307`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"954fbad5-b2cb-4059-b5e5-f34a68e3c237"],

Cell[TextData[{
 "quartic overlap integrals ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubsuperscriptBox["\[Integral]", "0", "a"], 
    RowBox[{
     RowBox[{"\[DifferentialD]", "x"}], " ", 
     RowBox[{
      SubscriptBox["\[Theta]", 
       SubscriptBox["j", "1"]], "(", "x", ")"}], 
     RowBox[{
      SubscriptBox["\[Theta]", 
       SubscriptBox["j", "2"]], "(", "x", ")"}], 
     RowBox[{
      SubscriptBox["\[Theta]", 
       SubscriptBox["j", "3"]], "(", "x", ")"}], 
     RowBox[{
      SubscriptBox["\[Theta]", 
       SubscriptBox["j", "4"]], "(", "x", ")"}]}]}], TraditionalForm]],
  ExpressionUUID->"ba3383a8-fd86-4efa-8a84-1db318afaea5"],
 ":"
}], "Text",
 CellChangeTimes->{{3.6834344113078337`*^9, 3.6834344536746807`*^9}, {
  3.7371339213464327`*^9, 
  3.7371339213465223`*^9}},ExpressionUUID->"c39eadbf-e9a9-4742-a5c1-\
38a7ebc72855"],

Cell[BoxData[
 RowBox[{
  RowBox[{"overlap4", "=", 
   RowBox[{
    RowBox[{"FourierDST", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{
           RowBox[{"n1", "+", "n2"}], ",", 
           RowBox[{"n3", "+", "n4"}]}], "]"}], "+", 
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{
           RowBox[{"n1", "+", "n3"}], ",", 
           RowBox[{"n2", "+", "n4"}]}], "]"}], "+", 
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{
           RowBox[{"n1", "+", "n4"}], ",", 
           RowBox[{"n2", "+", "n3"}]}], "]"}], "-", 
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"n1", ",", 
           RowBox[{"n2", "+", "n3", "+", "n4"}]}], "]"}], "-", 
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"n2", ",", 
           RowBox[{"n1", "+", "n3", "+", "n4"}]}], "]"}], "-", 
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"n3", ",", 
           RowBox[{"n1", "+", "n2", "+", "n4"}]}], "]"}], "-", 
         RowBox[{"KroneckerDelta", "[", 
          RowBox[{"n4", ",", 
           RowBox[{"n1", "+", "n2", "+", "n3"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"n1", ",", "nmax"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"n2", ",", "nmax"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"n3", ",", "nmax"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"n4", ",", "nmax"}], "}"}]}], "]"}], ",", "1"}], "]"}], "/", 
    
    RowBox[{"(", 
     RowBox[{"2", "a"}], ")"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.683434331849431*^9, 3.683434340501421*^9}, {
   3.683434370796803*^9, 3.6834343715185328`*^9}, 3.68343445719727*^9, {
   3.683434878471219*^9, 3.68343488220159*^9}, {3.737133925538534*^9, 
   3.737133927084146*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"c3dc3a48-b468-402f-a437-99e1cade97cb"],

Cell["interaction Hamiltonian:", "Text",
 CellChangeTimes->{{3.6829134920665607`*^9, 3.68291349937742*^9}, 
   3.683434330204947*^9},ExpressionUUID->"313499ea-7ab1-470c-b246-\
cf54962fda46"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HintP", "=", 
   RowBox[{"ArrayFlatten", "[", "overlap4", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.683434331849431*^9, 3.683434340501421*^9}, {
   3.683434370796803*^9, 3.6834343715185328`*^9}, 3.68343445719727*^9, {
   3.683434885240288*^9, 3.6834348855038357`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"034aba18-d680-4cf2-9275-1225ab519e77"],

Cell["full Hamiltonian:", "Text",
 CellChangeTimes->{{3.682913568060419*^9, 
  3.682913572267207*^9}},ExpressionUUID->"af2ad28c-5c0b-47ac-af72-\
a5056f362d08"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"HP", "[", 
    RowBox[{"\[CapitalOmega]_", ",", "\[Kappa]_"}], "]"}], "=", 
   RowBox[{"TP", "+", 
    RowBox[{"\[CapitalOmega]", "*", "VP"}], "+", 
    RowBox[{"\[Kappa]", "*", "HintP"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6829135732233953`*^9, 3.682913577712028*^9}, {
  3.697290211201778*^9, 3.697290213377018*^9}, {3.737133940767107*^9, 
  3.737133942634886*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"5af0aa7f-f091-4d98-b322-e68af3f7ee90"],

Cell["particle exchange operator:", "Text",
 CellChangeTimes->{{3.700929702016061*^9, 
  3.700929708874612*^9}},ExpressionUUID->"c313506f-29c3-4586-bf13-\
8ba2ee984347"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalXi]", "=", 
   RowBox[{"ArrayFlatten", "[", 
    RowBox[{"SparseArray", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"i_", ",", "j_", ",", "j_", ",", "i_"}], "}"}], "\[Rule]", 
       "1"}], ",", 
      RowBox[{"{", 
       RowBox[{"nmax", ",", "nmax", ",", "nmax", ",", "nmax"}], "}"}]}], 
     "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.7009297231254473`*^9, {3.7009867171923227`*^9, 3.700986717799574*^9}, 
   3.700986983299252*^9},
 CellLabel->"In[17]:=",ExpressionUUID->"4e8bb921-52df-48e8-a8fb-61dad94b20d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Epsilon]", "=", 
   RowBox[{"Transpose", "[", 
    RowBox[{"Eigensystem", "[", 
     RowBox[{"Normal", "[", "\[CapitalXi]", "]"}], "]"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.7009303489965343`*^9, 3.700930403149229*^9}, {
  3.700975407856429*^9, 3.7009754108393393`*^9}, {3.7009867318505993`*^9, 
  3.700986732311648*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"85dc2e42-6fc1-431e-9aac-836f1ad31b23"],

Cell["projector onto the symmetric subspace:", "Text",
 CellChangeTimes->{{3.700930342871739*^9, 3.700930344182877*^9}, {
  3.700975374763112*^9, 
  3.700975381895035*^9}},ExpressionUUID->"fbe5062e-f135-4df2-8f6e-\
99c9413482be"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]s", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Select", "[", 
       RowBox[{"\[Epsilon]", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
           "\[Equal]", "1"}], "&"}]}], "]"}], "\[LeftDoubleBracket]", 
      RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}], "//", 
     "Orthogonalize"}], "//", "SparseArray"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.700930414451015*^9, 3.700930462128829*^9}, 
   3.700976586111044*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"7f90ef26-c7cc-43b7-bad4-baa554ba94a4"],

Cell["projector onto the antisymmetric subspace:", "Text",
 CellChangeTimes->{{3.700930342871739*^9, 3.700930344182877*^9}, {
  3.700975374763112*^9, 
  3.700975388401655*^9}},ExpressionUUID->"7e42619e-1177-422a-a1a0-\
db34771ea764"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalPi]a", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"Select", "[", 
       RowBox[{"\[Epsilon]", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}],
           "\[Equal]", 
          RowBox[{"-", "1"}]}], "&"}]}], "]"}], "\[LeftDoubleBracket]", 
      RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}], "//", 
     "Orthogonalize"}], "//", "SparseArray"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.700930414451015*^9, 3.700930492453486*^9}, 
   3.700976584324152*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"4d9c0cd2-83cb-48ff-b7ba-4b98a800c88b"],

Cell["\<\
since the Hamiltonian commutes with the particle exchange operator, we can \
compute the separate Hamiltonians in the symmetric and anti-symmetric \
subspaces:\
\>", "Text",
 CellChangeTimes->{{3.70097591942519*^9, 
  3.70097597856327*^9}},ExpressionUUID->"07ff3dfe-0f19-44d4-bacb-\
dd46b6273a56"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"HPs", "[", 
    RowBox[{"\[CapitalOmega]_", ",", "\[Kappa]_"}], "]"}], "=", 
   RowBox[{"\[CapitalPi]s", ".", 
    RowBox[{"HP", "[", 
     RowBox[{"\[CapitalOmega]", ",", "\[Kappa]"}], "]"}], ".", 
    RowBox[{"\[CapitalPi]s", "\[Transpose]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"HPa", "[", 
    RowBox[{"\[CapitalOmega]_", ",", "\[Kappa]_"}], "]"}], "=", 
   RowBox[{"\[CapitalPi]a", ".", 
    RowBox[{"HP", "[", 
     RowBox[{"\[CapitalOmega]", ",", "\[Kappa]"}], "]"}], ".", 
    RowBox[{"\[CapitalPi]a", "\[Transpose]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7009303314366407`*^9, 3.700930340522784*^9}, {
  3.700930508266327*^9, 3.700930581984393*^9}, {3.737133958581699*^9, 
  3.7371339633715153`*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"bded6370-dfbe-4a8c-a53f-5fdf5aee9712"]
}, Open  ]],

Cell[CellGroupData[{

Cell["plotting", "Subsection",
 CellChangeTimes->{{3.68291361149704*^9, 3.68291361251947*^9}, {
  3.7009303838499947`*^9, 
  3.7009303850575457`*^9}},ExpressionUUID->"0abde45a-95d5-4063-b039-\
67ae22382184"],

Cell["plot a two-dimensional wavefunction \[Psi] and add a plot label:", \
"Text",
 CellChangeTimes->{{3.6829136178522177`*^9, 3.682913633590775*^9}, {
   3.683524369688051*^9, 3.683524372499773*^9}, 3.683524421088813*^9, {
   3.683525000794715*^9, 3.683525012786702*^9}, {3.683952118263981*^9, 
   3.683952118702365*^9}},ExpressionUUID->"dd53a58b-71a4-4d2e-b51d-\
6d805c21861b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cf", "[", "x_", "]"}], ":=", 
   RowBox[{"Blend", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Blue", ",", "White", ",", "Red"}], "}"}], ",", "x"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"plot2Dwf", "[", 
   RowBox[{"\[Psi]_", ",", "lbl_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Psi]1", ",", "\[Psi]2"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
     "make", " ", "a", " ", "square", " ", "array", " ", "of", " ", 
      "wavefunction", " ", "values"}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Psi]1", "=", 
      RowBox[{"ArrayReshape", "[", 
       RowBox[{"\[Psi]", ",", 
        RowBox[{"{", 
         RowBox[{"nmax", ",", "nmax"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "add", " ", "a", " ", "frame", " ", "of", " ", "zeros", " ", "at", " ", 
       "the", " ", "edges"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "representing", " ", "the", " ", "boundary", " ", "conditions"}], " ", 
      "*)"}], "\[IndentingNewLine]", 
     RowBox[{"\[Psi]2", "=", 
      RowBox[{"ArrayPad", "[", 
       RowBox[{"\[Psi]1", ",", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", "plot", " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"ArrayPlot", "[", 
      RowBox[{
       RowBox[{"Reverse", "[", 
        RowBox[{"Transpose", "[", "\[Psi]2", "]"}], "]"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{
         RowBox[{"Max", "[", 
          RowBox[{"Abs", "[", "\[Psi]", "]"}], "]"}], 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1"}], ",", "1"}], "}"}]}]}], ",", 
       RowBox[{"PlotLabel", "\[Rule]", "lbl"}], ",", 
       RowBox[{"ColorFunction", "\[Rule]", "cf"}]}], "]"}]}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.682913613487706*^9, 3.68291370546835*^9}, {
  3.6829138461728697`*^9, 3.6829138582051888`*^9}, {3.682913893709175*^9, 
  3.682913923415823*^9}, {3.6834310701820383`*^9, 3.683431083224902*^9}, {
  3.6834353687131968`*^9, 3.683435375810836*^9}, {3.683524388689332*^9, 
  3.683524389319159*^9}, {3.6835244241605043`*^9, 3.6835244516219053`*^9}, {
  3.68352484759132*^9, 3.683524858166615*^9}, {3.683524989567437*^9, 
  3.683524997251068*^9}, {3.683952108166375*^9, 3.683952121966345*^9}, {
  3.684579232204069*^9, 3.684579239097982*^9}, {3.737134640015239*^9, 
  3.73713465681033*^9}, {3.737134699402109*^9, 3.737134724466357*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"f4bf3dde-a9aa-4524-bb7b-9a00d82c22cb"]
}, Open  ]],

Cell[CellGroupData[{

Cell["eigenstate calculation", "Subsection",
 CellChangeTimes->{{3.6827645770914087`*^9, 3.682764580994*^9}, {
  3.683524587320325*^9, 
  3.6835245887936897`*^9}},ExpressionUUID->"2ff53e3e-fc8f-498a-beb7-\
ef11eb745069"],

Cell[TextData[{
 "calculate the ",
 Cell[BoxData[
  FormBox["m", TraditionalForm]],ExpressionUUID->
  "ff831651-209e-46bd-b0a6-0638196b969b"],
 " lowest-lying eigenstates:"
}], "Text",
 CellChangeTimes->{{3.682913746574925*^9, 
  3.682913755237496*^9}},ExpressionUUID->"0c643cc7-2081-4cf7-af9c-\
f82137455aca"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "gs", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gs", "[", 
   RowBox[{
    RowBox[{"\[CapitalOmega]_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Kappa]_", "?", "NumericQ"}], ",", 
    RowBox[{"m_Integer", "/;", 
     RowBox[{"m", "\[GreaterEqual]", "1"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"gs", "[", 
    RowBox[{"\[CapitalOmega]", ",", "\[Kappa]", ",", "m"}], "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"Eigensystem", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"HP", "[", 
        RowBox[{
         RowBox[{"N", "[", "\[CapitalOmega]", "]"}], ",", 
         RowBox[{"N", "[", "\[Kappa]", "]"}]}], "]"}]}], ",", "m", ",", 
      RowBox[{"Method", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<Arnoldi\>\"", ",", 
         RowBox[{"\"\<Criteria\>\"", "\[Rule]", "\"\<RealPart\>\""}], ",", 
         RowBox[{"MaxIterations", "\[Rule]", 
          SuperscriptBox["10", "6"]}]}], "}"}]}]}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.682913731762341*^9, 3.682913803693808*^9}, {
  3.682913959236916*^9, 3.682913962374528*^9}, {3.737134079203998*^9, 
  3.7371340842081614`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"44df8337-f057-45bf-ad0e-13a9c6f847d2"],

Cell[TextData[{
 "calculate the ",
 Cell[BoxData[
  FormBox["m", TraditionalForm]],ExpressionUUID->
  "fc1125b8-7fab-4d22-8e1f-d2446023c4b0"],
 " lowest-lying symmetric eigenstates:"
}], "Text",
 CellChangeTimes->{{3.682913746574925*^9, 3.682913755237496*^9}, {
  3.700976054012981*^9, 
  3.700976056447967*^9}},ExpressionUUID->"b386f482-3074-44ca-b32a-\
fb42301a730c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "sgs", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"sgs", "[", 
   RowBox[{
    RowBox[{"\[CapitalOmega]_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Kappa]_", "?", "NumericQ"}], ",", 
    RowBox[{"m_Integer", "/;", 
     RowBox[{"m", "\[GreaterEqual]", "1"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"sgs", "[", 
    RowBox[{"\[CapitalOmega]", ",", "\[Kappa]", ",", "m"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
        ",", 
       RowBox[{
        RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
        ".", "\[CapitalPi]s"}]}], "}"}], "&"}], "[", 
    RowBox[{"Eigensystem", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"HPs", "[", 
        RowBox[{
         RowBox[{"N", "[", "\[CapitalOmega]", "]"}], ",", 
         RowBox[{"N", "[", "\[Kappa]", "]"}]}], "]"}]}], ",", "m", ",", 
      RowBox[{"Method", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<Arnoldi\>\"", ",", 
         RowBox[{"\"\<Criteria\>\"", "\[Rule]", "\"\<RealPart\>\""}], ",", 
         RowBox[{"MaxIterations", "\[Rule]", 
          SuperscriptBox["10", "6"]}]}], "}"}]}]}], "]"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.682913731762341*^9, 3.682913803693808*^9}, {
   3.682913959236916*^9, 3.682913962374528*^9}, 3.700930618215454*^9, {
   3.700930661220088*^9, 3.700930668559247*^9}, {3.700976086566799*^9, 
   3.700976118134944*^9}, {3.737134088652754*^9, 3.737134093600646*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"0c050415-6c48-42a7-a3c9-d16d28c44686"],

Cell[TextData[{
 "calculate the ",
 Cell[BoxData[
  FormBox["m", TraditionalForm]],ExpressionUUID->
  "c8615439-31ea-4655-906a-443195bc86e1"],
 " lowest-lying antisymmetric eigenstates:"
}], "Text",
 CellChangeTimes->{{3.682913746574925*^9, 3.682913755237496*^9}, {
  3.700976054012981*^9, 
  3.700976074268876*^9}},ExpressionUUID->"de929ae2-ad9f-4ac4-9715-\
d18f64efd869"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "ags", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ags", "[", 
   RowBox[{
    RowBox[{"\[CapitalOmega]_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Kappa]_", "?", "NumericQ"}], ",", 
    RowBox[{"m_Integer", "/;", 
     RowBox[{"m", "\[GreaterEqual]", "1"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"ags", "[", 
    RowBox[{"\[CapitalOmega]", ",", "\[Kappa]", ",", "m"}], "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}],
        ",", 
       RowBox[{
        RowBox[{"#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
        ".", "\[CapitalPi]a"}]}], "}"}], "&"}], "[", 
    RowBox[{"Eigensystem", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"HPa", "[", 
        RowBox[{
         RowBox[{"N", "[", "\[CapitalOmega]", "]"}], ",", 
         RowBox[{"N", "[", "\[Kappa]", "]"}]}], "]"}]}], ",", "m", ",", 
      RowBox[{"Method", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<Arnoldi\>\"", ",", 
         RowBox[{"\"\<Criteria\>\"", "\[Rule]", "\"\<RealPart\>\""}], ",", 
         RowBox[{"MaxIterations", "\[Rule]", 
          SuperscriptBox["10", "6"]}]}], "}"}]}]}], "]"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.682913731762341*^9, 3.682913803693808*^9}, {
   3.682913959236916*^9, 3.682913962374528*^9}, 3.700930618215454*^9, {
   3.700930661220088*^9, 3.7009306921529617`*^9}, {3.700976136484892*^9, 
   3.700976142021047*^9}, {3.737134097565444*^9, 3.737134102574444*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"59d28d9b-d341-48c1-a307-76d5c609f596"],

Cell[TextData[{
 "parity of a state: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"+", "1"}], TraditionalForm]],ExpressionUUID->
  "1de22ef1-23f2-41b8-b4d0-c341bcf53845"],
 " means symmetric, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", "1"}], TraditionalForm]],ExpressionUUID->
  "d166ea67-09fa-46d2-9f94-c0a2ea7bbe17"],
 " means anti-symmetric with respect to particle interchange"
}], "Text",
 CellChangeTimes->{{3.6836035455454607`*^9, 3.68360355339419*^9}, {
  3.6839520313948383`*^9, 
  3.683952064623719*^9}},ExpressionUUID->"5fd9b662-7184-44e7-9125-\
abf26bf71d54"],

Cell[BoxData[
 RowBox[{
  RowBox[{"symmetry", "[", "\[Psi]_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Conjugate", "[", "\[Psi]", "]"}], ".", 
   RowBox[{"(", 
    RowBox[{"\[CapitalXi]", ".", "\[Psi]"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.683603566587681*^9, 3.6836036412692213`*^9}, {
  3.683952038670062*^9, 3.683952039321623*^9}, {3.684579345172654*^9, 
  3.684579351676173*^9}, {3.70093080970924*^9, 3.70093082632255*^9}, {
  3.700987011124875*^9, 3.700987011653928*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"d6475e33-6750-44d4-8025-d4e115b99dc0"],

Cell[TextData[{
 "show two-dimensional wavefunction profiles for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"g", "=", 
    RowBox[{"+", "25"}]}], TraditionalForm]],ExpressionUUID->
  "864b0a3b-5ddd-4269-b7d1-8195e444a593"],
 ", sorted by energy:\nplot label is ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{"energy", ",", " ", "symmetry"}], "}"}], TraditionalForm]],
  ExpressionUUID->"60eeaada-4df2-4aef-a7cb-fbebf72149df"]
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.682914743915166*^9, 3.68291475343279*^9}, {
  3.683524606625958*^9, 3.683524617572397*^9}, {3.6835248914330673`*^9, 
  3.6835248946497498`*^9}, {3.683524928222139*^9, 3.683524928852607*^9}, {
  3.683525118065975*^9, 3.683525119419146*^9}, {3.683952175233815*^9, 
  3.683952191576067*^9}},ExpressionUUID->"5af2dffa-067d-44e6-b344-\
9024bf099022"],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "=", "25"}], ",", 
     RowBox[{"m", "=", "4"}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"GraphicsRow", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"plot2Dwf", "[", 
        RowBox[{
         RowBox[{"#2", "/", "\[CapitalDelta]"}], ",", 
         RowBox[{"{", 
          RowBox[{"#1", ",", 
           RowBox[{"symmetry", "[", "#2", "]"}]}], "}"}]}], "]"}], "&"}], "@@@", 
      RowBox[{"SortBy", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{"gs", "[", 
          RowBox[{"0", ",", "\[Kappa]", ",", "m"}], "]"}], "]"}], ",", 
        "First"}], "]"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Full"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.683524956323667*^9, 3.683524977102725*^9}, {
  3.683525033149828*^9, 3.683525134839211*^9}, {3.6839521274895487`*^9, 
  3.683952159342905*^9}, {3.7371341091141987`*^9, 3.73713412284438*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"9c962509-a7ff-44b2-a37b-e444ef2eb284"],

Cell[TextData[{
 "show two-dimensional wavefunction profiles for ",
 Cell[BoxData[
  FormBox[
   RowBox[{"g", "=", 
    RowBox[{"-", "10"}]}], TraditionalForm]],ExpressionUUID->
  "34a112a6-a35b-4166-88cc-eb3322fd4d0b"],
 ", sorted by energy:\nplot label is ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{"energy", ",", " ", "symmetry"}], "}"}], TraditionalForm]],
  ExpressionUUID->"d5afa048-26bf-4363-b8d2-1b2a4790f97d"]
}], "Text",
 CellChangeTimes->{{3.682914743915166*^9, 3.68291475343279*^9}, {
  3.683524606625958*^9, 3.683524617572397*^9}, {3.6835248914330673`*^9, 
  3.6835248946497498`*^9}, {3.683524928222139*^9, 3.683524928852607*^9}, {
  3.683952210221922*^9, 
  3.683952210364709*^9}},ExpressionUUID->"5656b6e5-9093-4426-a76d-\
ccc4cff6f5de"],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "=", 
      RowBox[{"-", "10"}]}], ",", 
     RowBox[{"m", "=", "4"}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"GraphicsRow", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"plot2Dwf", "[", 
        RowBox[{
         RowBox[{"#2", "/", "\[CapitalDelta]"}], ",", 
         RowBox[{"{", 
          RowBox[{"#1", ",", 
           RowBox[{"symmetry", "[", "#2", "]"}]}], "}"}]}], "]"}], "&"}], "@@@", 
      RowBox[{"SortBy", "[", 
       RowBox[{
        RowBox[{"Transpose", "[", 
         RowBox[{"gs", "[", 
          RowBox[{"0", ",", "\[Kappa]", ",", "m"}], "]"}], "]"}], ",", 
        "First"}], "]"}]}], ",", 
     RowBox[{"ImageSize", "\[Rule]", "Full"}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.683524956323667*^9, 3.683524977102725*^9}, {
  3.683525033149828*^9, 3.68352514163433*^9}, {3.683952200808082*^9, 
  3.6839522033305397`*^9}, {3.7371341314157953`*^9, 3.737134140240953*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"b8b47fb9-8093-4664-a494-319351448418"],

Cell[TextData[{
 "plot the lowest ",
 Cell[BoxData[
  FormBox["m", TraditionalForm]],ExpressionUUID->
  "371a7946-c41e-49ee-b4b3-d421e769191f"],
 " eigen-energies as functions of the interaction strength:\nred dots are \
symmetric states\nblue dots are anti-symmetric states"
}], "Text",
 CellChangeTimes->{{3.6835252132978563`*^9, 3.683525229340001*^9}, {
  3.683525350927568*^9, 3.6835253520009527`*^9}, {3.683952538824071*^9, 
  3.6839525624722424`*^9}, {3.6839632734286423`*^9, 
  3.6839632760381536`*^9}},ExpressionUUID->"66fa967c-0e14-46e1-b2f4-\
304b3fe630c7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"colors", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{"ColorData", "[", "\"\<TemperatureMap\>\"", "]"}], "[", 
    FractionBox[
     RowBox[{"x", "+", "1"}], "2"], "]"}]}], ";"}], "\n", 
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"m", "=", "10"}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"P1", "=", 
    RowBox[{"Graphics", "[", 
     RowBox[{
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"colors", "[", 
             RowBox[{"symmetry", "[", "#2", "]"}], "]"}], ",", 
            RowBox[{"Point", "[", 
             RowBox[{"{", 
              RowBox[{"\[Kappa]", ",", "#1"}], "}"}], "]"}]}], "}"}], "&"}], "@@@", 
         RowBox[{"Transpose", "[", 
          RowBox[{"gs", "[", 
           RowBox[{"0", ",", "\[Kappa]", ",", "m"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"\[Kappa]", ",", 
          RowBox[{"-", "10"}], ",", "20", ",", "1"}], "}"}]}], "]"}], ",", 
      RowBox[{"Frame", "\[Rule]", "True"}], ",", 
      RowBox[{"AspectRatio", "\[Rule]", 
       SuperscriptBox["GoldenRatio", 
        RowBox[{"-", "1"}]]}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "10"}], ",", "20"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "20"}], ",", "60"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"PlotRangeClipping", "\[Rule]", "True"}]}], "]"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.683952390738751*^9, 3.683952431309733*^9}, {
   3.683952514277644*^9, 3.683952527780188*^9}, {3.6839525825111237`*^9, 
   3.683952582792701*^9}, {3.6839527175454397`*^9, 3.6839527187027473`*^9}, {
   3.68395343030462*^9, 3.683953431237488*^9}, {3.683953524905368*^9, 
   3.68395355065628*^9}, {3.683953649094912*^9, 3.6839537452270317`*^9}, {
   3.683963531653309*^9, 3.683963538987525*^9}, 3.683967048345727*^9, 
   3.700495668414781*^9, 3.70049575478441*^9, {3.700495803301476*^9, 
   3.700495806038267*^9}, {3.700495891796864*^9, 3.7004959121951027`*^9}, 
   3.700495976345818*^9, 3.700976199591981*^9, 3.7009766950664883`*^9, {
   3.737134145682988*^9, 3.737134149755046*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"580d4752-b2d3-48ea-be28-c8b60cb8e63a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "analytic solution for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"W", "(", "x", ")"}], "=", "0"}], TraditionalForm]],
  ExpressionUUID->"08169626-4cb6-40d1-a9d5-c9c16222f714"]
}], "Section",
 CellChangeTimes->{{3.683001758788291*^9, 
  3.683001763884952*^9}},ExpressionUUID->"d7a9c7ee-6fe9-416d-967f-\
d6a6a647012d"],

Cell[TextData[{
 "dimensionless Hamiltonian (",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", "=", 
    RowBox[{"\[HBar]", "=", 
     RowBox[{"m", "=", "1"}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "5166e1e5-1313-4c55-8549-fe8d763cf84e"],
 "): for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SubscriptBox["x", "1"], ",", 
      SubscriptBox["x", "2"]}], ")"}], "\[Element]", 
    RowBox[{
     RowBox[{"[", 
      RowBox[{"0", ",", "1"}], "]"}], "\[Times]", 
     RowBox[{"[", 
      RowBox[{"0", ",", "1"}], "]"}]}]}], TraditionalForm]],ExpressionUUID->
  "6ef452f0-e6a8-4ad0-8981-9064bbb64f04"]
}], "Text",
 CellChangeTimes->{{3.668857633108343*^9, 3.6688576353356237`*^9}, {
  3.668917025932686*^9, 3.668917043068103*^9}, {3.683001827309061*^9, 
  3.683001829294031*^9}, {3.737135099132081*^9, 
  3.7371351325644617`*^9}},ExpressionUUID->"cc4f5c60-6d75-4429-8ac2-\
10cbe3bd2c5e"],

Cell[BoxData[
 FormBox[
  RowBox[{"H", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["1", "2"]}], 
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        SuperscriptBox["\[PartialD]", "2"], 
        RowBox[{"\[PartialD]", 
         SubsuperscriptBox["x", "1", "2"]}]], 
       RowBox[{"+", 
        FractionBox[
         SuperscriptBox["\[PartialD]", "2"], 
         RowBox[{"\[PartialD]", 
          SubsuperscriptBox["x", "2", "2"]}]]}]}], ")"}]}], "+", 
    RowBox[{"\[Kappa]", " ", 
     RowBox[{"\[Delta]", "(", 
      RowBox[{
       SubscriptBox["x", "1"], "-", 
       SubscriptBox["x", "2"]}], ")"}]}]}]}], 
  TraditionalForm]], "DisplayFormulaNumbered",
 CellChangeTimes->{{3.668857636458851*^9, 3.6688576678262043`*^9}, {
   3.683001835287558*^9, 3.6830018517460003`*^9}, {3.6830023827824373`*^9, 
   3.6830023834579077`*^9}, 3.683372912615691*^9, {3.7371341568548927`*^9, 
   3.737134157103776*^9}, {3.737135094426746*^9, 
   3.737135098352998*^9}},ExpressionUUID->"f5b91382-c11f-4263-afe3-\
a2686260b04b"],

Cell["wavefunction:", "Text",
 CellChangeTimes->{{3.6830017754924603`*^9, 
  3.683001778057953*^9}},ExpressionUUID->"9388171d-bce2-4df6-bb17-\
4e27854e6f86"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"A", "[", 
    RowBox[{"\[Alpha]_", ",", "\[Beta]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"\[Alpha]", "-", "\[Beta]"}], ")"}], " ", 
      SqrtBox[
       RowBox[{"\[Alpha]", " ", "\[Beta]"}]], " ", 
      RowBox[{"(", 
       RowBox[{"\[Alpha]", "+", "\[Beta]"}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"\[Sqrt]", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"\[Alpha]", "-", "\[Beta]"}], ")"}], "4"], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Alpha]", "-", "\[Beta]"}], ")"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Alpha]", "+", "\[Beta]"}], ")"}], "2"]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{"\[Alpha]", "-", "\[Beta]"}], ")"}], "2"]}]}], ")"}], 
         " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Alpha]", "+", "\[Beta]"}], ")"}], "4"]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Alpha]", "+", "\[Beta]"}], ")"}], "4"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Alpha]", "-", "\[Beta]"}], ")"}]}], "]"}]}], "-", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{"\[Alpha]", "-", "\[Beta]"}], ")"}], "4"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"\[Alpha]", "+", "\[Beta]"}], ")"}]}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"\[Alpha]", "-", "\[Beta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"\[Alpha]", "+", "\[Beta]"}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Alpha]", " ", "\[Beta]", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Alpha]"}], "]"}]}], "-", 
           RowBox[{"2", " ", "\[Alpha]", " ", "\[Beta]", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "\[Beta]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Alpha]", "-", "\[Beta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"\[Alpha]", "+", "\[Beta]"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Beta]", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Alpha]"}], "]"}]}], "+", 
              RowBox[{"\[Alpha]", " ", 
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "\[Beta]"}], "]"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Psi]1", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Alpha]_", ",", "\[Beta]_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x1_", ",", "x2_"}], "}"}]}], "]"}], "=", 
   RowBox[{
    RowBox[{"A", "[", 
     RowBox[{"\[Alpha]", ",", "\[Beta]"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{"x1", "-", 
           RowBox[{"(", 
            RowBox[{"1", "-", "x2"}], ")"}]}], ")"}]}], "]"}], 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", 
           RowBox[{"(", 
            RowBox[{"1", "-", "x2"}], ")"}]}], ")"}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"\[Alpha]", " ", 
         RowBox[{"(", 
          RowBox[{"x1", "+", 
           RowBox[{"(", 
            RowBox[{"1", "-", "x2"}], ")"}]}], ")"}]}], "]"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[Beta]", " ", 
         RowBox[{"(", 
          RowBox[{"x1", "-", 
           RowBox[{"(", 
            RowBox[{"1", "-", "x2"}], ")"}]}], ")"}]}], "]"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Psi]2", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Alpha]_", ",", "\[Beta]_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x1_", ",", "x2_"}], "}"}]}], "]"}], "=", 
   RowBox[{"\[Psi]1", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Alpha]", ",", "\[Beta]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x2", ",", "x1"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Psi]", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"\[Alpha]_", ",", "\[Beta]_"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x1_", ",", "x2_"}], "}"}]}], "]"}], "=", 
   RowBox[{"Piecewise", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Psi]1", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}], ",", 
        RowBox[{
        "0", "\[LessEqual]", "x1", "\[LessEqual]", "x2", "\[LessEqual]", 
         "1"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"\[Psi]2", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[Alpha]", ",", "\[Beta]"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"x1", ",", "x2"}], "}"}]}], "]"}], ",", 
        RowBox[{
        "0", "\[LessEqual]", "x2", "\[LessEqual]", "x1", "\[LessEqual]", 
         "1"}]}], "}"}]}], "}"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6830017982966843`*^9, 3.683001824072258*^9}, {
   3.683001857428548*^9, 3.683001931510137*^9}, 3.6830021650735407`*^9, 
   3.6833730838267593`*^9, 3.683373140615872*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"6c65e10d-3774-4374-a06e-071af48e52d9"],

Cell["numerically find the ground-state wavefunction parameters:", "Text",
 CellChangeTimes->{{3.6830019459774733`*^9, 3.683001979175015*^9}, 
   3.683002098628256*^9},ExpressionUUID->"a6a81541-137e-46c0-b38d-\
1f788bff5114"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", 
   RowBox[{"a", ",", "b"}], "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", 
    RowBox[{"-", "\[Infinity]"}], "]"}], "=", 
   FractionBox["\[Pi]", "2"]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "0", "]"}], "=", "\[Pi]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"a", "[", "\[Infinity]", "]"}], "=", 
   FractionBox[
    RowBox[{"3", "\[Pi]"}], "2"]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"a", "[", 
   RowBox[{"\[Kappa]_", "?", "NumericQ"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"a", "[", "\[Kappa]", "]"}], "=", 
   RowBox[{"u", "/.", 
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"u", " ", 
        RowBox[{"Tan", "[", "u", "]"}]}], "\[Equal]", 
       FractionBox["\[Kappa]", "2"]}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", 
        RowBox[{"\[Pi]", "+", 
         RowBox[{"ArcTan", "[", 
          FractionBox["\[Kappa]", 
           RowBox[{"2", "\[Pi]"}]], "]"}]}]}], "}"}]}], "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"b", "[", 
    RowBox[{"-", "\[Infinity]"}], "]"}], "=", 
   TagBox[
    RowBox[{
     TagBox["\[ImaginaryI]",
      "DirectedInfinityCoefficient",
      Editable->True], " ", "\[Infinity]"}],
    DirectedInfinity,
    Editable->False]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"b", "[", "0", "]"}], "=", "0"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"b", "[", "\[Infinity]", "]"}], "=", 
   FractionBox["\[Pi]", "2"]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"b", "[", 
   RowBox[{"\[Kappa]_", "/;", 
    RowBox[{"\[Kappa]", "\[GreaterEqual]", "0"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"b", "[", "\[Kappa]", "]"}], "=", 
   RowBox[{"u", "/.", 
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"u", " ", 
        RowBox[{"Tan", "[", "u", "]"}]}], "\[Equal]", 
       FractionBox["\[Kappa]", "2"]}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", 
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"\[Kappa]", "<", "\[Pi]"}], ",", "1", ",", 
          RowBox[{
           FractionBox["\[Pi]", "2"], "-", 
           FractionBox["\[Pi]", "\[Kappa]"], "+", 
           FractionBox[
            RowBox[{"2", "\[Pi]"}], 
            SuperscriptBox["\[Kappa]", "2"]]}]}], "]"}]}], "}"}]}], 
     "]"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"b", "[", 
   RowBox[{"\[Kappa]_", "/;", 
    RowBox[{"\[Kappa]", "<", "0"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"b", "[", "\[Kappa]", "]"}], "=", 
   RowBox[{
    RowBox[{"\[ImaginaryI]", " ", "u"}], "/.", 
    RowBox[{"FindRoot", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"u", " ", 
        RowBox[{"Tanh", "[", "u", "]"}]}], "\[Equal]", 
       RowBox[{"-", 
        FractionBox["\[Kappa]", "2"]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"u", ",", 
        RowBox[{"-", 
         FractionBox["\[Kappa]", "2"]}]}], "}"}]}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.683001969807229*^9, 3.683002058342738*^9}, {
   3.6830027829479094`*^9, 3.683002857997292*^9}, {3.6830028962370453`*^9, 
   3.6830031043646317`*^9}, {3.683003154373416*^9, 3.683003175965159*^9}, {
   3.683003563850265*^9, 3.683003583873336*^9}, 3.6830037236505003`*^9, {
   3.6833732014287243`*^9, 3.6833732556978407`*^9}, {3.68343562311147*^9, 
   3.683435623413474*^9}, {3.7371341667045727`*^9, 3.7371341985253677`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"29f7c788-d470-4a26-89dd-7a4d36cb5e51"],

Cell["\<\
plot the ground-state energy as a function of the interaction strength, and \
compare to the numerical calculations from above:\
\>", "Text",
 CellChangeTimes->{{3.682914754906726*^9, 3.6829147628604183`*^9}, {
  3.682914891729711*^9, 3.682914892686335*^9}, {3.683002234236268*^9, 
  3.683002243989894*^9}},ExpressionUUID->"1d867038-b927-4064-8432-\
91a06db1993f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"P2", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"a", "[", "\[Kappa]", "]"}], "2"], "+", 
      SuperscriptBox[
       RowBox[{"b", "[", "\[Kappa]", "]"}], "2"]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Kappa]", ",", 
       RowBox[{"-", "10"}], ",", "20"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Green"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"P1", ",", "P2"}], "]"}]}], "Input",
 CellChangeTimes->{{3.683002121525778*^9, 3.683002130691101*^9}, {
  3.683002244834858*^9, 3.683002289257324*^9}, {3.683002415645412*^9, 
  3.683002451959656*^9}, {3.683002487510056*^9, 3.6830025379441843`*^9}, {
  3.6830028630603*^9, 3.68300286461197*^9}, {3.6830029185111513`*^9, 
  3.68300292041243*^9}, {3.68337407005758*^9, 3.683374071216422*^9}, {
  3.683374214790061*^9, 3.683374216330533*^9}, {3.683374320844036*^9, 
  3.683374327541934*^9}, {3.6834347553686457`*^9, 3.683434757281253*^9}, {
  3.68343479527277*^9, 3.68343479563249*^9}, {3.6839670655102863`*^9, 
  3.683967084891676*^9}, {3.737134200947276*^9, 3.7371342042702*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"4688fa9b-8135-408d-9293-dc2f0103a4ea"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 778},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 638, 14, 58, "Text",ExpressionUUID->"95d5c5d5-f60d-4642-bcc5-e9dee5123a68"],
Cell[1199, 36, 2633, 48, 46, "Text",ExpressionUUID->"def6762b-e3f5-4821-8ed5-aea280d4a006"],
Cell[3835, 86, 592, 13, 35, "Text",ExpressionUUID->"901ed856-8ece-48d2-be42-b44f81ad73a6"],
Cell[CellGroupData[{
Cell[4452, 103, 332, 4, 98, "Title",ExpressionUUID->"757cc800-b021-497f-a923-85f6c82ce2c7"],
Cell[CellGroupData[{
Cell[4809, 111, 153, 3, 54, "Subsection",ExpressionUUID->"c66acf1e-5e52-43f1-b2c2-cabbaed5fa40"],
Cell[4965, 116, 178, 3, 35, "Text",ExpressionUUID->"d1645174-7e94-4a06-a05e-b4f5795b1029"],
Cell[5146, 121, 292, 6, 30, "Input",ExpressionUUID->"108c4515-9dda-45c9-a8ac-dbf58509c0de"],
Cell[5441, 129, 183, 3, 35, "Text",ExpressionUUID->"95add86e-e433-4ed6-b1bf-a123ac51a58b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5661, 137, 161, 3, 54, "Subsection",ExpressionUUID->"bfdb012a-ba1d-4180-a3d7-73b612962ec8"],
Cell[5825, 142, 206, 4, 35, "Text",ExpressionUUID->"15fa3c34-1df2-4b90-94da-54e52ea202fe"],
Cell[6034, 148, 463, 8, 30, "Input",ExpressionUUID->"258ead30-3d79-4954-af9d-b221c1064db0"],
Cell[6500, 158, 166, 3, 35, "Text",ExpressionUUID->"17a9fa62-7d6f-4fa7-9016-e483658539b8"],
Cell[6669, 163, 238, 5, 30, "Input",ExpressionUUID->"9cf86c43-b151-4a2f-bc0b-e7eefe42e54d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6944, 173, 159, 3, 54, "Subsection",ExpressionUUID->"91aa09e9-b91d-45b6-b876-b2779a21a711"],
Cell[7106, 178, 160, 3, 35, "Text",ExpressionUUID->"cfac60fb-4595-4b65-849a-609148cfb0b4"],
Cell[7269, 183, 1021, 21, 89, "Input",ExpressionUUID->"0bc2ed43-e913-45ef-bdda-8148b7d02936"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8327, 209, 159, 3, 54, "Subsection",ExpressionUUID->"74da7504-3a2b-40aa-b6bc-319f383a56ae"],
Cell[8489, 214, 162, 3, 35, "Text",ExpressionUUID->"b897c767-8bce-45f1-a85e-3045cb84a837"],
Cell[8654, 219, 1135, 31, 97, "Input",ExpressionUUID->"fea66f26-eea5-4b91-9e50-3be9417ba59c"],
Cell[9792, 252, 163, 3, 35, "Text",ExpressionUUID->"28115fdd-a67b-447f-8304-6442a84de1fe"],
Cell[9958, 257, 870, 25, 94, "Input",ExpressionUUID->"954fbad5-b2cb-4059-b5e5-f34a68e3c237"],
Cell[10831, 284, 857, 26, 39, "Text",ExpressionUUID->"c39eadbf-e9a9-4742-a5c1-38a7ebc72855"],
Cell[11691, 312, 1897, 48, 94, "Input",ExpressionUUID->"c3dc3a48-b468-402f-a437-99e1cade97cb"],
Cell[13591, 362, 190, 3, 35, "Text",ExpressionUUID->"313499ea-7ab1-470c-b246-cf54962fda46"],
Cell[13784, 367, 388, 7, 30, "Input",ExpressionUUID->"034aba18-d680-4cf2-9275-1225ab519e77"],
Cell[14175, 376, 159, 3, 35, "Text",ExpressionUUID->"af2ad28c-5c0b-47ac-af72-a5056f362d08"],
Cell[14337, 381, 501, 11, 30, "Input",ExpressionUUID->"5af0aa7f-f091-4d98-b322-e68af3f7ee90"],
Cell[14841, 394, 169, 3, 35, "Text",ExpressionUUID->"c313506f-29c3-4586-bf13-8ba2ee984347"],
Cell[15013, 399, 599, 16, 30, "Input",ExpressionUUID->"4e8bb921-52df-48e8-a8fb-61dad94b20d8"],
Cell[15615, 417, 452, 10, 30, "Input",ExpressionUUID->"85dc2e42-6fc1-431e-9aac-836f1ad31b23"],
Cell[16070, 429, 229, 4, 35, "Text",ExpressionUUID->"fbe5062e-f135-4df2-8f6e-99c9413482be"],
Cell[16302, 435, 649, 16, 30, "Input",ExpressionUUID->"7f90ef26-c7cc-43b7-bad4-baa554ba94a4"],
Cell[16954, 453, 233, 4, 35, "Text",ExpressionUUID->"7e42619e-1177-422a-a1a0-db34771ea764"],
Cell[17190, 459, 675, 17, 30, "Input",ExpressionUUID->"4d9c0cd2-83cb-48ff-b7ba-4b98a800c88b"],
Cell[17868, 478, 307, 7, 35, "Text",ExpressionUUID->"07ff3dfe-0f19-44d4-bacb-dd46b6273a56"],
Cell[18178, 487, 859, 20, 52, "Input",ExpressionUUID->"bded6370-dfbe-4a8c-a53f-5fdf5aee9712"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19074, 512, 207, 4, 54, "Subsection",ExpressionUUID->"0abde45a-95d5-4063-b039-67ae22382184"],
Cell[19284, 518, 379, 6, 35, "Text",ExpressionUUID->"dd53a58b-71a4-4d2e-b51d-6d805c21861b"],
Cell[19666, 526, 2687, 62, 199, "Input",ExpressionUUID->"f4bf3dde-a9aa-4524-bb7b-9a00d82c22cb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22390, 593, 220, 4, 54, "Subsection",ExpressionUUID->"2ff53e3e-fc8f-498a-beb7-ef11eb745069"],
Cell[22613, 599, 310, 9, 35, "Text",ExpressionUUID->"0c643cc7-2081-4cf7-af9c-f82137455aca"],
Cell[22926, 610, 1245, 30, 75, "Input",ExpressionUUID->"44df8337-f057-45bf-ad0e-13a9c6f847d2"],
Cell[24174, 642, 369, 10, 35, "Text",ExpressionUUID->"b386f482-3074-44ca-b32a-fb42301a730c"],
Cell[24546, 654, 1681, 41, 75, "Input",ExpressionUUID->"0c050415-6c48-42a7-a3c9-d16d28c44686"],
Cell[26230, 697, 373, 10, 35, "Text",ExpressionUUID->"de929ae2-ad9f-4ac4-9715-d18f64efd869"],
Cell[26606, 709, 1683, 41, 75, "Input",ExpressionUUID->"59d28d9b-d341-48c1-a307-76d5c609f596"],
Cell[28292, 752, 568, 16, 35, "Text",ExpressionUUID->"5fd9b662-7184-44e7-9125-abf26bf71d54"],
Cell[28863, 770, 559, 11, 30, "Input",ExpressionUUID->"d6475e33-6750-44d4-8025-d4e115b99dc0"],
Cell[29425, 783, 840, 20, 58, "Text",ExpressionUUID->"5af2dffa-067d-44e6-b344-9024bf099022",
 InitializationCell->True],
Cell[30268, 805, 1086, 27, 52, "Input",ExpressionUUID->"9c962509-a7ff-44b2-a37b-e444ef2eb284"],
Cell[31357, 834, 767, 19, 58, "Text",ExpressionUUID->"5656b6e5-9093-4426-a76d-ccc4cff6f5de"],
Cell[32127, 855, 1108, 28, 52, "Input",ExpressionUUID->"b8b47fb9-8093-4664-a494-319351448418"],
Cell[33238, 885, 567, 12, 81, "Text",ExpressionUUID->"66fa967c-0e14-46e1-b2f4-304b3fe630c7"],
Cell[33808, 899, 2392, 57, 118, "Input",ExpressionUUID->"580d4752-b2d3-48ea-be28-c8b60cb8e63a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36237, 961, 344, 10, 68, "Section",ExpressionUUID->"d7a9c7ee-6fe9-416d-967f-d6a6a647012d"],
Cell[36584, 973, 948, 28, 35, "Text",ExpressionUUID->"cc4f5c60-6d75-4429-8ac2-10cbe3bd2c5e"],
Cell[37535, 1003, 1047, 29, 52, "DisplayFormulaNumbered",ExpressionUUID->"f5b91382-c11f-4263-afe3-a2686260b04b"],
Cell[38585, 1034, 157, 3, 35, "Text",ExpressionUUID->"9388171d-bce2-4df6-bb17-4e27854e6f86"],
Cell[38745, 1039, 5995, 174, 169, "Input",ExpressionUUID->"6c65e10d-3774-4374-a06e-071af48e52d9"],
Cell[44743, 1215, 225, 3, 35, "Text",ExpressionUUID->"a6a81541-137e-46c0-b38d-1f788bff5114"],
Cell[44971, 1220, 3434, 103, 313, "Input",ExpressionUUID->"29f7c788-d470-4a26-89dd-7a4d36cb5e51"],
Cell[48408, 1325, 374, 7, 35, "Text",ExpressionUUID->"1d867038-b927-4064-8432-91a06db1993f"],
Cell[48785, 1334, 1244, 26, 54, "Input",ExpressionUUID->"4688fa9b-8135-408d-9293-dc2f0103a4ea"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Electron.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     10730,        265]
NotebookOptionsPosition[      9002,        234]
NotebookOutlinePosition[      9355,        250]
CellTagsIndexPosition[      9312,        247]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This Mathematica code is part of the lecture script ",
 StyleBox["Introduction to Computational Quantum Mechanics",
  FontSlant->"Italic"],
 " by Roman Schmied. It is licensed under a ",
 ButtonBox["Creative Commons Attribution-ShareAlike 4.0 International License",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://creativecommons.org/licenses/by-sa/4.0/"], None},
  ButtonNote->"http://creativecommons.org/licenses/by-sa/4.0/"],
 "."
}], "Text",
 CellChangeTimes->{{3.669434091682116*^9, 3.669434147842166*^9}, {
  3.669435842013185*^9, 3.669435866952169*^9}, {3.669435915352921*^9, 
  3.669435921977655*^9}},ExpressionUUID->"73bcc2c6-71f3-45e5-a73d-\
7c9df2185656"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJztWltPXFUUJuqDMSnhnYdiJCmYYKimXl5aTH3xDWtMfKlCFRuThhJobEgw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    "], {{0, 31}, {88, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{88, 31},
  PlotRange->{{0, 88}, {0, 31}}]], "Text",
 CellChangeTimes->{
  3.669607172458665*^9},ExpressionUUID->"77f9260b-cfad-4671-b996-\
bee76d3cfcd0"],

Cell[TextData[{
 "You can download the associated lecture script at ",
 ButtonBox["http://arxiv.org/abs/1403.7050",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://arxiv.org/abs/1403.7050"], None},
  ButtonNote->"http://arxiv.org/abs/1403.7050"]
}], "Text",
 CellChangeTimes->{{3.669434151914299*^9, 3.669434159778274*^9}, {
  3.669435746836981*^9, 3.669435760656741*^9}, {3.669435890511055*^9, 
  3.6694358923333282`*^9}, {3.682249450075809*^9, 
  3.68224945053531*^9}},ExpressionUUID->"6e7d19d8-47fd-4c93-a391-\
7f7120904f74"],

Cell[CellGroupData[{

Cell["spin-1/2 electron in a dc magnetic field", "Title",
 CellChangeTimes->{{3.6693532025871153`*^9, 3.669353210966104*^9}, {
  3.751372069666782*^9, 
  3.751372069919594*^9}},ExpressionUUID->"968a6926-cece-4e93-973b-\
96c475b46f95"],

Cell["Pauli operators:", "Text",
 CellChangeTimes->{{3.669353237564386*^9, 
  3.6693532395552273`*^9}},ExpressionUUID->"93a92aa3-672c-4f2c-8224-\
6be9f05d585a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Sx", ",", "Sy", ",", "Sz"}], "}"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "2"}], ")"}], "*", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"PauliMatrix", "[", "i", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.669353233939754*^9, 3.669353244224078*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"a7fa6d4c-6e5e-49d1-9836-3768108e3f26"],

Cell["units:", "Text",
 CellChangeTimes->{{3.735217614519298*^9, 
  3.7352176152302017`*^9}},ExpressionUUID->"05258356-3a82-403f-914e-\
388d9601aebf"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MagneticFieldUnit", "=", 
   RowBox[{"Quantity", "[", "\"\<Gausses\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EnergyUnit", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Quantity", "[", "\"\<PlanckConstant\>\"", "]"}], "*", 
     RowBox[{"Quantity", "[", "\"\<MHz\>\"", "]"}]}], "//", "UnitConvert"}]}],
   ";"}]}], "Input",
 CellChangeTimes->{{3.735217618281052*^9, 3.735217673291671*^9}, {
  3.735217726005389*^9, 3.735217746373423*^9}, {3.7352178025306*^9, 
  3.735217828217588*^9}, {3.7352179824359703`*^9, 3.7352179902617598`*^9}, {
  3.735218084079013*^9, 3.73521809112678*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"0a3fd0e7-a138-4de2-8737-e189211774f0"],

Cell[TextData[{
 "express the Bohr magneton in these units: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox["\[Mu]", "B"], "/", "h"}], "\[TildeTilde]", 
    RowBox[{"1.4", 
     RowBox[{"MHz", "/", "G"}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "0c7a8822-91b0-4e29-93c7-0f6877040062"]
}], "Text",
 CellChangeTimes->{{3.735217855669817*^9, 3.735217861992902*^9}, {
  3.735218096854287*^9, 3.735218126076017*^9}, {3.735218200624551*^9, 
  3.73521824094945*^9}},ExpressionUUID->"0ae305fb-88ad-4792-812f-\
9886e0fa86e8"],

Cell[BoxData[
 RowBox[{"\[Mu]B", "=", 
  RowBox[{
   FractionBox[
    RowBox[{"Quantity", "[", "\"\<BohrMagneton\>\"", "]"}], 
    RowBox[{"EnergyUnit", "/", "MagneticFieldUnit"}]], "//", 
   "UnitConvert"}]}]], "Input",
 CellChangeTimes->{{3.735217756010104*^9, 3.735217780642652*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"9f354312-8b1c-4480-b397-48a72868f365"],

Cell[TextData[{
 "electron ",
 Cell[BoxData[
  FormBox["g", TraditionalForm]],ExpressionUUID->
  "ba631a35-449d-45e9-9e49-a04bb33efc5e"],
 " factor:"
}], "Text",
 CellChangeTimes->{{3.669353258360076*^9, 
  3.669353263100425*^9}},ExpressionUUID->"9c6c002d-2557-4dd5-89f5-\
48d4ae2bd938"],

Cell[BoxData[
 RowBox[{"ge", "=", 
  RowBox[{"UnitConvert", "[", "\"\<ElectronGFactor\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.66935325624008*^9, 3.669353257101657*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"2ca273ed-695c-4c2a-8991-9a3442cd2680"],

Cell["Hamiltonian:", "Text",
 CellChangeTimes->{{3.6693534131956463`*^9, 
  3.669353415658321*^9}},ExpressionUUID->"7b9decda-0492-45ed-87e7-\
dec006554b27"],

Cell[BoxData[
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{"Bx_", ",", "By_", ",", "Bz_"}], "]"}], "=", 
  RowBox[{
   RowBox[{"-", "\[Mu]B"}], "*", "ge", "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Sx", "*", "Bx"}], "+", 
     RowBox[{"Sy", "*", "By"}], "+", 
     RowBox[{"Sz", "*", "Bz"}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.735217936410531*^9, 3.73521794265079*^9}, {
  3.735218020952073*^9, 3.735218042231328*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"c580373d-b49e-46c9-8aa8-e80e5e775524"],

Cell["eigenvalues and non-normalized eigenvectors:", "Text",
 CellChangeTimes->{{3.669353453447*^9, 3.6693534585305443`*^9}, {
  3.735218258647975*^9, 
  3.735218266066924*^9}},ExpressionUUID->"f8d7c0ef-363c-4fb4-ad21-\
a04a4b7e93d2"],

Cell[BoxData[
 RowBox[{"Eigensystem", "[", 
  RowBox[{"H", "[", 
   RowBox[{"Bx", ",", "By", ",", "Bz"}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.669353450242969*^9, 3.669353450244113*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"88efc9bb-afa1-43f1-a8b1-1b0f3d94b02e"]
}, Open  ]]
},
WindowSize->{1280, 778},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 695, 15, 58, "Text",ExpressionUUID->"73bcc2c6-71f3-45e5-a73d-7c9df2185656"],
Cell[1256, 37, 2693, 50, 46, "Text",ExpressionUUID->"77f9260b-cfad-4671-b996-bee76d3cfcd0"],
Cell[3952, 89, 538, 12, 35, "Text",ExpressionUUID->"6e7d19d8-47fd-4c93-a391-7f7120904f74"],
Cell[CellGroupData[{
Cell[4515, 105, 234, 4, 98, "Title",ExpressionUUID->"968a6926-cece-4e93-973b-96c475b46f95"],
Cell[4752, 111, 160, 3, 35, "Text",ExpressionUUID->"93a92aa3-672c-4f2c-8224-6be9f05d585a"],
Cell[4915, 116, 517, 15, 30, "Input",ExpressionUUID->"a7fa6d4c-6e5e-49d1-9836-3768108e3f26"],
Cell[5435, 133, 150, 3, 35, "Text",ExpressionUUID->"05258356-3a82-403f-914e-388d9601aebf"],
Cell[5588, 138, 723, 16, 52, "Input",ExpressionUUID->"0a3fd0e7-a138-4de2-8737-e189211774f0"],
Cell[6314, 156, 574, 15, 35, "Text",ExpressionUUID->"0ae305fb-88ad-4792-812f-9886e0fa86e8"],
Cell[6891, 173, 364, 8, 51, "Input",ExpressionUUID->"9f354312-8b1c-4480-b397-48a72868f365"],
Cell[7258, 183, 287, 9, 35, "Text",ExpressionUUID->"9c6c002d-2557-4dd5-89f5-48d4ae2bd938"],
Cell[7548, 194, 253, 4, 30, "Input",ExpressionUUID->"2ca273ed-695c-4c2a-8991-9a3442cd2680"],
Cell[7804, 200, 156, 3, 35, "Text",ExpressionUUID->"7b9decda-0492-45ed-87e7-dec006554b27"],
Cell[7963, 205, 510, 13, 30, "Input",ExpressionUUID->"c580373d-b49e-46c9-8aa8-e80e5e775524"],
Cell[8476, 220, 234, 4, 35, "Text",ExpressionUUID->"f8d7c0ef-363c-4fb4-ad21-a04a4b7e93d2"],
Cell[8713, 226, 273, 5, 30, "Input",ExpressionUUID->"88efc9bb-afa1-43f1-a8b1-1b0f3d94b02e"]
}, Open  ]]
}
]
*)



==> FactorialDefinitions.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     39091,       1056]
NotebookOptionsPosition[     32617,        942]
NotebookOutlinePosition[     33289,        967]
CellTagsIndexPosition[     33246,        964]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This Mathematica code is part of the lecture script ",
 StyleBox["Introduction to Computational Quantum Mechanics",
  FontSlant->"Italic"],
 " by Roman Schmied. It is licensed under a ",
 ButtonBox["Creative Commons Attribution-ShareAlike 4.0 International License",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://creativecommons.org/licenses/by-sa/4.0/"], None},
  ButtonNote->"http://creativecommons.org/licenses/by-sa/4.0/"],
 "."
}], "Text",
 CellChangeTimes->{{3.669434091682116*^9, 3.669434147842166*^9}, {
  3.669435842013185*^9, 3.669435866952169*^9}, {3.669435915352921*^9, 
  3.669435921977655*^9}},ExpressionUUID->"ef42c1af-5172-475d-975d-\
6594dbf89da3"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJztWltPXFUUJuqDMSnhnYdiJCmYYKimXl5aTH3xDWtMfKlCFRuThhJobEgw
IqGaRiMhGKwmgE3f5DLcBpgLzMDMMHdmhpa+0oSH+kb4Bcv97cM63edw5nLm
UlrsShac2Ze1z/n22t9ae5/z+pXrl755qaqqqudV8edS+80Pu7vbez+tET8+
6+z59mpnx9cfd97ouNrR/f6Vl0XhaaGfC31FKBFV498LrYhW8bXTvUjL3iVy
ra2Qd91Da4E1Wg/5KRAJ0GYsRJFEmKLJKMW3YpRIxSmRTmgqruOpGMVEHdqg
bVD0QV+fsAFbrjWXtI0xFlbmaW55lmadDppZnKbphSmpU/OTNDn3z4lRFWfG
1u1z0eqGl/xBHwXCGxKraDIi8dvKJCl9P0WZB2na3tmm+w81xXXmQUbWoU1c
4I0+6Asb/pBP2oRtM8YO54yOMfA9qRgbsBV+B/8Lx8PSV4EZMB28NUgXP7pI
p6pPHVkHKEPd4E+Dsu3W9pacE/hzMBqUvry6sWrAeH5ljmaXHBrGC9N5fbi3
r5caGxuPjI0y1JWKRSXssw1wgootcEmk49Inh0eGqba2tmDOQdvh34dlX/AH
fDmkY+zVuWLRtUDzyxrGuXx45M4INTQ26PZbWlqoq6tLKq65HG3Q1i4GlbTP
fcGR4IQn2CakH7Z+0mrArqamhtra2qi/v598Pp9UXKMMdWpb9A2GA5TMaBjD
j8EVGh+v0JLHaeQJCx+euDdO1dXVmr3WVtrd3SWzoAx1aIO2djCotH3GArEM
XAlOgN+asQV2wHF/f//I+KpMTEwYcMacA2PMF+YNYyDmefxuWlld1njCwof5
/tivMH+qsH3z2Dxmoc9vZX9vb48i4bBUXJdin+8TaxfxCHyLda1i29zcbDmv
2QRzgD6qH8Mm+BhjPOEJxYeXhA8vzhg4ApzHfvVwZycvvhD2s0L40sr+vbt3
6Y3TdQZ1u1xF2VfxDUheiMhYBr5Vsc3ns4VgDD5GzJM8IcbyBTUfljzs1niY
OYLx5VhjZ27RlmNSvmc324e/As8L731AX33ZTt/13NAxHh4asm1fxVf6rvAv
8ALHMqzzVCplG1sVY+YK2IRt5G7sw951zYfVXELlCI41ZsFa5vs28waEY1Ih
z872Dw4OaGL0L4nlbz//otsaHxuTZWeb3rJtX8UX3JgUvoscjMvAt6UKcxYU
uRvWB/Pw2mG+pnKEGV/EcLOY8xWzoE+h+LJ94FtfXy+xbGho0G2Bf9mH/338
2JZ9FV/sy1KCI5HDsu+qvIA8AdyDuYOq2Jvrhg7XEgv7MGyDh7HPO8IRIleT
eYTCwU8TX4jT6aSmpib5PFb4Ptp9VDS+iGtYv7x3UNcdxrPKc4Glw+GwrFP7
83qGbezzwEOhw1zN4/fIPAIczHnacfADBHEM8S0aiehlU5OTOr527av44gxh
eyej/1Z9kONUXV2d5HfgjWusfa7jHAN4cx2LyhHYSycMHOwx5GkqvrniWzbf
LSW+MddCB38ckPrmmTPy953RP2zbN+Arcl6cJfBvdY3k4uNCuFr1f4yBXHgz
tpkXXzV/KhTfYvMzFmBqzs86r12T/GzX/rOOL+7Pzv6CebHU/UU8Fpe8AFXz
7mLs2+UHxDzkbLgGpio/mOtYiuUH3N9J2R/nim+5Ylgh8Y3nXYtvaTlWIfFN
xUA9f8Fcwj7sqnuYYs93KmnfnJ/xvhg5lXmNZ8vPgDGXm+sg8Gc1P4sq+Znb
lz0/s+LL5/V8kvcX6t7YnMcWI9n2FxuH+wucVfL+ItsZz/Os/OyhqPX+2M7e
3yyl7o+PG5ty4que74z/PWbgorKc74h1Ads438FYfEapnrObz3eOG5ty4gvt
+6FPP5+8/MVlA8Z2znng85bnk8L2wK0By3j4f9Gu7usyf0oXcb6OOrRRz9fP
vXtO8gLya8zfcT/fs6DfCxywBwDGqh8zznbeDwHbpLA1+udoSfekilpmblOJ
MUq1mxXjlPZ+E3xs+/3mCL/fjJeMrRk7q+tyYFvomOVScIX6fh6Y5Xs/j/cU
8v08voMQfcvFCVa+Ve5nz+a7lfJh6NvvnCXHvEPmbsiPU/r3JRnl+5KMLFO/
L5ldcND5C+fLdh+V5IVsY1Xaf1UFVrd/vU1ev1f5PupQ8X2UKEMd2pQTVytf
yoV9Oe0/TXxfaElz99px38MJ1qr/AASW71I=
    "], {{0, 31}, {88, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{88, 31},
  PlotRange->{{0, 88}, {0, 31}}]], "Text",
 CellChangeTimes->{
  3.669607172458665*^9},ExpressionUUID->"b192e478-fbc1-44ed-b2ef-\
807beb0d5523"],

Cell[TextData[{
 "You can download the associated lecture script at ",
 ButtonBox["http://arxiv.org/abs/1403.7050",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://arxiv.org/abs/1403.7050"], None},
  ButtonNote->"http://arxiv.org/abs/1403.7050"]
}], "Text",
 CellChangeTimes->{{3.669434151914299*^9, 3.669434159778274*^9}, {
  3.669435746836981*^9, 3.669435760656741*^9}, {3.669435890511055*^9, 
  3.6694358923333282`*^9}, {3.68224946044909*^9, 
  3.68224946114415*^9}},ExpressionUUID->"dff8a867-bb1b-4c3f-bedc-\
7fd096fcbc02"],

Cell[CellGroupData[{

Cell["many ways to define the factorial function", "Title",
 CellChangeTimes->{{3.669350212436943*^9, 3.669350222476617*^9}, {
  3.696774517725995*^9, 3.6967745191980667`*^9}, {3.696778999101419*^9, 
  3.696779000502529*^9}, {3.697289944162424*^9, 3.697289944479537*^9}, {
  3.751372080389826*^9, 
  3.751372080651972*^9}},ExpressionUUID->"8fafc6f8-5413-4a45-b53b-\
5054a0e63455"],

Cell[TextData[{
 "The following list of definitions of the factorial function is based on the \
Wolfram demo ",
 ButtonBox["http://www.wolfram.com/training/videos/EDU002/",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://www.wolfram.com/training/videos/EDU002/"], None},
  ButtonNote->"http://www.wolfram.com/training/videos/EDU002/"],
 ". Try to understand as many of these definitions as possible. What this \
means in practice is that for most problems you can pick the programming \
paradigm that suits your way of thinking best, instead of being forced into \
one way or another. The different paradigms have different advantages and \
disadvantages, which may become clearer to you as you become more familiar \
with them."
}], "Text",
 CellChangeTimes->{{3.669350212436943*^9, 3.669350237861568*^9}, {
   3.6693503222181683`*^9, 3.669350361866273*^9}, 3.669350392398016*^9, {
   3.6967745437138643`*^9, 
   3.696774553972519*^9}},ExpressionUUID->"6df71fe9-38a9-4e86-9982-\
c68f30a07339"],

Cell[CellGroupData[{

Cell[TextData[{
 
 CounterBox["Subsection"],
 ". function identity"
}], "Subsection",
 CellChangeTimes->{{3.6693504115169363`*^9, 3.6693504138550463`*^9}, {
  3.669350576600712*^9, 
  3.669350578860517*^9}},ExpressionUUID->"deabea6d-8608-4cf3-830b-\
6287bffabd86"],

Cell[TextData[{
 "Define the function ",
 Cell[BoxData[
  FormBox["f", TraditionalForm]],ExpressionUUID->
  "dc105c39-26e0-4066-9c8f-c5f8bc9329fa"],
 " to be an alias of the built-in function ",
 Cell[BoxData[
  FormBox["Factorial", TraditionalForm]],ExpressionUUID->
  "bf9f7122-044e-4dcf-942d-9f158e661e46"],
 ": ",
 Cell[BoxData[
  FormBox[
   RowBox[{"f", "[", "5", "]"}], TraditionalForm]],ExpressionUUID->
  "dfaf7575-95f2-40a7-b87a-8cdbb12e1e56"],
 " is now strictly the same thing as calling ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Factorial", "[", "5", "]"}], TraditionalForm]],ExpressionUUID->
  "ec832b25-e1bb-4b67-aa22-294d12c4f0d4"],
 ", which in turn is the same thing as calling ",
 Cell[BoxData[
  FormBox[
   RowBox[{"5", "!"}], TraditionalForm]],ExpressionUUID->
  "97972bc9-effa-426e-8c4b-49967eada620"],
 "."
}], "Text",
 CellChangeTimes->{{3.66935060700768*^9, 
  3.669350644117173*^9}},ExpressionUUID->"03cd0345-daa3-4bf8-956d-\
f2f78b604aba"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "f", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "=", "Factorial"}], ";"}]}], "Input",
 CellChangeTimes->{{3.6693505850478354`*^9, 
  3.669350593032509*^9}},ExpressionUUID->"69b07502-f2f8-4043-9674-\
9017c6d0b766"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 
 CounterBox["Subsection"],
 ". function forwarding"
}], "Subsection",
 CellChangeTimes->{{3.6693504115169363`*^9, 3.6693504138550463`*^9}, {
  3.669350576600712*^9, 3.669350578860517*^9}, {3.6693508859852037`*^9, 
  3.669350888617023*^9}},ExpressionUUID->"fee171f2-0a6c-488f-bf61-\
15455996c5b4"],

Cell[TextData[{
 "A call to ",
 Cell[BoxData[
  FormBox["f", TraditionalForm]],ExpressionUUID->
  "f3f22d9e-a131-49e8-87bb-089e9892e075"],
 " is forwarded to the function \[OpenCurlyDoubleQuote]",
 StyleBox["!", "Input"],
 "\[CloseCurlyDoubleQuote]: calling ",
 Cell[BoxData[
  FormBox[
   RowBox[{"f", "[", "5", "]"}], TraditionalForm]],ExpressionUUID->
  "4bb633b7-601b-4acc-8394-6b31d287cd75"],
 " triggers the evaluation of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"5", "!"}], TraditionalForm]],ExpressionUUID->
  "ee21b136-c344-464b-9825-0b550f5b097e"],
 "."
}], "Text",
 CellChangeTimes->{{3.669350841711652*^9, 
  3.669350870895381*^9}},ExpressionUUID->"652d046d-5807-4ccf-b4d5-\
e01ef1249244"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "f", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", "n_", "]"}], ":=", 
  RowBox[{"n", "!"}]}]}], "Input",
 CellChangeTimes->{{3.669350899147958*^9, 3.6693508991492662`*^9}, 
   3.66935099550034*^9},ExpressionUUID->"e1a53d11-24c4-498c-b2c3-\
802d74615f75"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 
 CounterBox["Subsection"],
 ". mathematical equivalence (I)"
}], "Subsection",
 CellChangeTimes->{{3.6693504115169363`*^9, 3.6693504138550463`*^9}, {
  3.669350576600712*^9, 3.669350578860517*^9}, {3.6693508859852037`*^9, 
  3.669350917049296*^9}, {3.669351079707211*^9, 
  3.669351080120759*^9}},ExpressionUUID->"8edf05e1-1d7a-4d54-99e6-\
4c0a3f65705f"],

Cell[TextData[{
 "Use the mathematical definition ",
 Cell[BoxData[
  FormBox[
   RowBox[{"n", "!=", 
    RowBox[{"\[CapitalGamma]", 
     RowBox[{"(", 
      RowBox[{"n", "+", "1"}], ")"}]}]}], TraditionalForm]],ExpressionUUID->
  "b3d82d88-298f-42be-b154-5df5f024bb34"],
 ":"
}], "Text",
 CellChangeTimes->{{3.669350928204561*^9, 
  3.669350950481257*^9}},ExpressionUUID->"38c836c9-8c59-46bd-b1ce-\
5fc811f032a0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "f", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", "n_", "]"}], " ", ":=", " ", 
  RowBox[{"Gamma", "[", 
   RowBox[{"n", "+", "1"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6693509386668777`*^9, 3.669350938668535*^9}, 
   3.6693509966263123`*^9},ExpressionUUID->"2ba40eaf-5df3-4ae5-bf21-\
17cb89ede157"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 
 CounterBox["Subsection"],
 ". mathematical equivalence (II)"
}], "Subsection",
 CellChangeTimes->{{3.6693504115169363`*^9, 3.6693504138550463`*^9}, {
  3.669350576600712*^9, 3.669350578860517*^9}, {3.6693508859852037`*^9, 
  3.669350917049296*^9}, {3.669351082437479*^9, 
  3.669351083168751*^9}},ExpressionUUID->"56d3b066-a813-4db4-ba37-\
57b81134d3b2"],

Cell[TextData[{
 "Use the mathematical definition ",
 Cell[BoxData[
  FormBox[
   RowBox[{"n", "!=", 
    UnderoverscriptBox["\[Product]", 
     RowBox[{"i", "=", "1"}], "n"]}], TraditionalForm]],ExpressionUUID->
  "4ce48f52-3f0e-45f0-9ee0-29c57519509d"],
 ":"
}], "Text",
 CellChangeTimes->{{3.669350928204561*^9, 
  3.6693509787873363`*^9}},ExpressionUUID->"9bfd42c0-38b1-4cfc-ae92-\
cdbe51d330d2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "f", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", "n_", "]"}], " ", ":=", 
  RowBox[{"Product", "[", 
   RowBox[{"i", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "n"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6693509386668777`*^9, 3.669350938668535*^9}, {
  3.6693509861625013`*^9, 
  3.669350997616005*^9}},ExpressionUUID->"10e95b33-50e7-4cc4-87b8-\
92eb75c1b384"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 
 CounterBox["Subsection"],
 ". recursion (I): pattern matching"
}], "Subsection",
 CellChangeTimes->{{3.6693504115169363`*^9, 3.6693504138550463`*^9}, {
  3.669350576600712*^9, 3.669350578860517*^9}, {3.6693508859852037`*^9, 
  3.669350917049296*^9}, {3.66935100411541*^9, 3.6693510051024113`*^9}, {
  3.6693510849118643`*^9, 3.669351085608882*^9}, {3.6693515532509203`*^9, 
  3.669351557187187*^9}},ExpressionUUID->"66778423-7bf0-4b6e-aa53-\
a2d2fe6154ce"],

Cell[TextData[{
 "Rule-based recursion, using Mathematica\[CloseCurlyQuote]s built-in \
pattern-matching capabilities: calling ",
 Cell[BoxData[
  FormBox[
   RowBox[{"f", "[", "5", "]"}], TraditionalForm]],ExpressionUUID->
  "9778dd89-4c6a-4a26-a46d-b10f210eb67f"],
 " leads to a call of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"f", "[", "4", "]"}], TraditionalForm]],ExpressionUUID->
  "58fd6d9b-80d5-498e-8a04-b64229fbd05e"],
 ", which leads to a call of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"f", "[", "3", "]"}], TraditionalForm]],ExpressionUUID->
  "60d4e99d-fc86-47d4-8ee1-6bd61c59188f"],
 ", and so on until ",
 Cell[BoxData[
  FormBox[
   RowBox[{"f", "[", "1", "]"}], TraditionalForm]],ExpressionUUID->
  "eb8c1f97-7f16-4727-b3a7-db650f8c2241"],
 " immediately returns the result ",
 Cell[BoxData[
  FormBox["1", TraditionalForm]],ExpressionUUID->
  "295d6cf1-ec5b-4d02-a430-71b2aba676a1"],
 ", after which the program unrolls the recursion stack and does the \
necessary multiplications:"
}], "Text",
 CellChangeTimes->{{3.669351018656611*^9, 
  3.669351069579124*^9}},ExpressionUUID->"14b0df75-93ef-4bd3-b495-\
b15367290546"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "f", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"f", "[", "1", "]"}], "=", "1"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"f", "[", "n_", "]"}], ":=", 
  RowBox[{"n", " ", 
   RowBox[{"f", "[", 
    RowBox[{"n", "-", "1"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.669351025216055*^9, 
  3.669351032346916*^9}},ExpressionUUID->"d414eb23-be66-4f0b-9229-\
f067c69feac2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 
 CounterBox["Subsection"],
 ". recursion (II): If clause"
}], "Subsection",
 CellChangeTimes->{{3.6693504115169363`*^9, 3.6693504138550463`*^9}, {
   3.669350576600712*^9, 3.669350578860517*^9}, {3.6693508859852037`*^9, 
   3.669350917049296*^9}, {3.66935100411541*^9, 3.6693510051024113`*^9}, {
   3.6693510849118643`*^9, 3.669351085608882*^9}, 3.669351340524892*^9, {
   3.6693515590204897`*^9, 3.669351560932444*^9}}],

Cell["The same recursion but without rules (no pattern-matching):", "Text",
 CellChangeTimes->{{3.6693513527026176`*^9, 3.669351371756459*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "f", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", "n_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"n", "\[Equal]", "1"}], ",", "1", ",", 
    RowBox[{"n", " ", 
     RowBox[{"f", "[", 
      RowBox[{"n", "-", "1"}], "]"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.66935135947794*^9, 3.66935136580029*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 
 CounterBox["Subsection"],
 ". recursion (III): anonymous function"
}], "Subsection",
 CellChangeTimes->{{3.6693504115169363`*^9, 3.6693504138550463`*^9}, {
  3.669350576600712*^9, 3.669350578860517*^9}, {3.6693508859852037`*^9, 
  3.669350917049296*^9}, {3.66935100411541*^9, 3.6693510051024113`*^9}, {
  3.6693510849118643`*^9, 3.669351085608882*^9}, {3.669351339061866*^9, 
  3.669351339185505*^9}, {3.6693515625070057`*^9, 3.669351566173924*^9}}],

Cell[TextData[{
 "Define the same recursion through functional programming: ",
 Cell[BoxData[
  FormBox["f", TraditionalForm]]],
 " is a function whose name is ",
 Cell[BoxData[
  FormBox["#0", TraditionalForm]]],
 " and whose first (and only) argument is ",
 Cell[BoxData[
  FormBox["#1", TraditionalForm]]],
 ". The end of the function definition is marked with ",
 Cell[BoxData[
  FormBox["&", TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.6693513821814947`*^9, 3.669351446232531*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "f", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "=", 
   RowBox[{
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{"#1", "\[Equal]", "1"}], ",", "1", ",", 
      RowBox[{"#1", " ", 
       RowBox[{"#0", "[", 
        RowBox[{"#1", "-", "1"}], "]"}]}]}], "]"}], "&"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.669351392240514*^9, 3.669351392242021*^9}, 
   3.669351450985304*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 
 CounterBox["Subsection"],
 ". procedural programming (I): Do loop"
}], "Subsection",
 CellChangeTimes->{{3.6693504115169363`*^9, 3.6693504138550463`*^9}, {
  3.669350576600712*^9, 3.669350578860517*^9}, {3.6693508859852037`*^9, 
  3.669350917049296*^9}, {3.66935100411541*^9, 3.6693510051024113`*^9}, {
  3.6693510849118643`*^9, 3.669351085608882*^9}, {3.669351339061866*^9, 
  3.669351339185505*^9}, {3.669351463893355*^9, 3.669351490863446*^9}}],

Cell[TextData[{
 "procedural programming with a ",
 Cell[BoxData[
  FormBox["Do", TraditionalForm]]],
 " loop:"
}], "Text",
 CellChangeTimes->{{3.669351503875986*^9, 3.669351510622093*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "f", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", "n_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"t", "=", "1"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"t", "=", 
        RowBox[{"t", " ", "i"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "n"}], "}"}]}], "]"}], ";", "\[IndentingNewLine]", 
     "t"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.669351518141554*^9, 3.6693515389673147`*^9}, 
   3.669351605013373*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 
 CounterBox["Subsection"],
 ". procedural programming (II): For loop"
}], "Subsection",
 CellChangeTimes->{{3.6693504115169363`*^9, 3.6693504138550463`*^9}, {
  3.669350576600712*^9, 3.669350578860517*^9}, {3.6693508859852037`*^9, 
  3.669350917049296*^9}, {3.66935100411541*^9, 3.6693510051024113`*^9}, {
  3.6693510849118643`*^9, 3.669351085608882*^9}, {3.669351339061866*^9, 
  3.669351339185505*^9}, {3.669351463893355*^9, 3.669351490863446*^9}, {
  3.669351547571331*^9, 3.669351549618079*^9}}],

Cell[TextData[{
 "procedural programming with a ",
 Cell[BoxData[
  FormBox["For", TraditionalForm]]],
 " loop: this is how you would compute factorials in procedural programming \
languages like C. It is a very precise step-by-step prescription of how \
exactly the computer is supposed to do the calculation."
}], "Text",
 CellChangeTimes->{{3.669351576991551*^9, 3.669351588330682*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "f", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", "n_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"t", "=", "1"}], ",", "i"}], "}"}], ",", "\[IndentingNewLine]", 
    
    RowBox[{
     RowBox[{"For", "[", 
      RowBox[{
       RowBox[{"i", "=", "1"}], ",", 
       RowBox[{"i", "\[LessEqual]", "n"}], ",", 
       RowBox[{"i", "++"}], ",", 
       RowBox[{"t", "*=", "i"}]}], "]"}], ";", "\[IndentingNewLine]", "t"}]}],
    "]"}]}]}], "Input",
 CellChangeTimes->{{3.669351599977655*^9, 3.669351617662902*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 
 CounterBox["Subsection"],
 ". list processing (I): automatic"
}], "Subsection",
 CellChangeTimes->{{3.6693504115169363`*^9, 3.6693504138550463`*^9}, {
  3.669350576600712*^9, 3.669350578860517*^9}, {3.6693508859852037`*^9, 
  3.669350917049296*^9}, {3.66935100411541*^9, 3.6693510051024113`*^9}, {
  3.6693510849118643`*^9, 3.669351085608882*^9}, {3.669351339061866*^9, 
  3.669351339185505*^9}, {3.669351463893355*^9, 3.669351490863446*^9}, {
  3.669351547571331*^9, 3.669351549618079*^9}, {3.6693516328356037`*^9, 
  3.669351634983337*^9}, {3.669351726750739*^9, 3.6693517333611526`*^9}}],

Cell[TextData[{
 "Make a list of the numbers ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "\[Ellipsis]n"}], TraditionalForm]]],
 " (with ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Range", "[", "n", "]"}], TraditionalForm]]],
 ") and then multiply them together at once, by applying the function ",
 Cell[BoxData[
  FormBox["Times", TraditionalForm]]],
 " to this list. This is the most elegant way of multiplying all these \
numbers together, because both the generation of the list of integers and \
their multiplication are done with internally optimized methods. The \
programmer merely specifies ",
 StyleBox["what",
  FontSlant->"Italic"],
 " he would like the computer to do, and not ",
 StyleBox["how",
  FontSlant->"Italic"],
 " it is to be done."
}], "Text",
 CellChangeTimes->{{3.669351646926853*^9, 3.669351704636621*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "f", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", "n_", "]"}], ":=", 
  RowBox[{"Times", "@@", 
   RowBox[{"Range", "[", "n", "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.6693517125987*^9, 3.669351716629526*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 
 CounterBox["Subsection"],
 ". list processing (II): manual"
}], "Subsection",
 CellChangeTimes->{{3.6693504115169363`*^9, 3.6693504138550463`*^9}, {
  3.669350576600712*^9, 3.669350578860517*^9}, {3.6693508859852037`*^9, 
  3.669350917049296*^9}, {3.66935100411541*^9, 3.6693510051024113`*^9}, {
  3.6693510849118643`*^9, 3.669351085608882*^9}, {3.669351339061866*^9, 
  3.669351339185505*^9}, {3.669351463893355*^9, 3.669351490863446*^9}, {
  3.669351547571331*^9, 3.669351549618079*^9}, {3.6693516328356037`*^9, 
  3.669351634983337*^9}, {3.669351726750739*^9, 3.6693517401206284`*^9}}],

Cell[TextData[{
 "Make a list of the numbers ",
 Cell[BoxData[
  FormBox[
   RowBox[{"1", "\[Ellipsis]n"}], TraditionalForm]]],
 " and then multiply them together one after the other."
}], "Text",
 CellChangeTimes->{{3.669351750320509*^9, 3.669351759443425*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "f", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", "n_", "]"}], ":=", 
  RowBox[{"Fold", "[", 
   RowBox[{"Times", ",", "1", ",", 
    RowBox[{"Range", "[", "n", "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.669351767676882*^9, 3.669351770569746*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 
 CounterBox["Subsection"],
 ". functional programming"
}], "Subsection",
 CellChangeTimes->{{3.6693504115169363`*^9, 3.6693504138550463`*^9}, {
  3.669350576600712*^9, 3.669350578860517*^9}, {3.6693508859852037`*^9, 
  3.669350917049296*^9}, {3.66935100411541*^9, 3.6693510051024113`*^9}, {
  3.6693510849118643`*^9, 3.669351085608882*^9}, {3.669351339061866*^9, 
  3.669351339185505*^9}, {3.669351463893355*^9, 3.669351490863446*^9}, {
  3.669351547571331*^9, 3.669351549618079*^9}, {3.6693516328356037`*^9, 
  3.669351634983337*^9}, {3.669351726750739*^9, 3.6693517401206284`*^9}, {
  3.669351783264224*^9, 3.669351788966563*^9}}],

Cell[TextData[{
 "Functional programming: make a list of functions ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     RowBox[{"t", "\[Rule]", "t"}], ",", 
     RowBox[{"t", "\[Rule]", 
      RowBox[{"2", "t"}]}], ",", 
     RowBox[{"t", "\[Rule]", 
      RowBox[{"3", "t"}]}], ",", "\[Ellipsis]", ",", 
     RowBox[{"t", "\[Rule]", 
      RowBox[{"n", " ", "t"}]}]}], "}"}], TraditionalForm]]],
 ", and then, starting with the number ",
 Cell[BoxData[
  FormBox["1", TraditionalForm]]],
 ", apply each of these functions once."
}], "Text",
 CellChangeTimes->{{3.6693517967026176`*^9, 3.669351848441971*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "f", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", "n_", "]"}], ":=", 
  RowBox[{"Fold", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"#2", "[", "#1", "]"}], "&"}], ",", "1", ",", 
    RowBox[{"Array", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Function", "[", 
        RowBox[{"t", ",", 
         RowBox[{"#1", " ", "t"}]}], "]"}], "&"}], ",", "n"}], "]"}]}], 
   "]"}]}]}], "Input",
 CellChangeTimes->{{3.669351857036936*^9, 3.669351871377026*^9}, 
   3.669352023628405*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 
 CounterBox["Subsection"],
 ". permutation group size"
}], "Subsection",
 CellChangeTimes->{{3.6693504115169363`*^9, 3.6693504138550463`*^9}, {
  3.669350576600712*^9, 3.669350578860517*^9}, {3.6693508859852037`*^9, 
  3.669350917049296*^9}, {3.66935100411541*^9, 3.6693510051024113`*^9}, {
  3.6693510849118643`*^9, 3.669351085608882*^9}, {3.669351339061866*^9, 
  3.669351339185505*^9}, {3.669351463893355*^9, 3.669351490863446*^9}, {
  3.669351547571331*^9, 3.669351549618079*^9}, {3.6693516328356037`*^9, 
  3.669351634983337*^9}, {3.669351726750739*^9, 3.6693517401206284`*^9}, {
  3.669351783264224*^9, 3.669351788966563*^9}, {3.669351881372847*^9, 
  3.66935188695131*^9}}],

Cell[TextData[{
 "Construct a list whose length we know to be ",
 Cell[BoxData[
  FormBox[
   RowBox[{"n", "!"}], TraditionalForm]]],
 ":"
}], "Text",
 CellChangeTimes->{{3.6693518938555107`*^9, 3.6693518974466467`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "f", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", "n_", "]"}], ":=", 
  RowBox[{"Length", "[", 
   RowBox[{"Permutations", "[", 
    RowBox[{"Range", "[", "n", "]"}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.669351904028892*^9, 3.6693519084452877`*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 
 CounterBox["Subsection"],
 ". repeated pattern matching and replacement"
}], "Subsection",
 CellChangeTimes->{{3.6693504115169363`*^9, 3.6693504138550463`*^9}, {
  3.669350576600712*^9, 3.669350578860517*^9}, {3.6693508859852037`*^9, 
  3.669350917049296*^9}, {3.66935100411541*^9, 3.6693510051024113`*^9}, {
  3.6693510849118643`*^9, 3.669351085608882*^9}, {3.669351339061866*^9, 
  3.669351339185505*^9}, {3.669351463893355*^9, 3.669351490863446*^9}, {
  3.669351547571331*^9, 3.669351549618079*^9}, {3.6693516328356037`*^9, 
  3.669351634983337*^9}, {3.669351726750739*^9, 3.6693517401206284`*^9}, {
  3.669351783264224*^9, 3.669351788966563*^9}, {3.669351881372847*^9, 
  3.6693519319172688`*^9}}],

Cell[TextData[{
 "Use repeated pattern-based replacement (",
 Cell[BoxData[
  FormBox["//.", TraditionalForm]]],
 ") to find the factorial: start with the object ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{"1", ",", "n"}], "}"}], TraditionalForm]]],
 " and apply the given rule until the result no longer changes because the \
pattern no longer matches."
}], "Text",
 CellChangeTimes->{{3.669351934576804*^9, 3.6693519517654343`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "f", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", "n_", "]"}], ":=", 
  RowBox[{"First", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"1", ",", "n"}], "}"}], "//.", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"a_", ",", 
       RowBox[{"b_", "/;", 
        RowBox[{"b", ">", "0"}]}]}], "}"}], "\[RuleDelayed]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"b", " ", "a"}], ",", 
       RowBox[{"b", "-", "1"}]}], "}"}]}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.669351963211689*^9, 3.669351966134438*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 
 CounterBox["Subsection"],
 ". string processing"
}], "Subsection",
 CellChangeTimes->{{3.6693504115169363`*^9, 3.6693504138550463`*^9}, {
  3.669350576600712*^9, 3.669350578860517*^9}, {3.6693508859852037`*^9, 
  3.669350917049296*^9}, {3.66935100411541*^9, 3.6693510051024113`*^9}, {
  3.6693510849118643`*^9, 3.669351085608882*^9}, {3.669351339061866*^9, 
  3.669351339185505*^9}, {3.669351463893355*^9, 3.669351490863446*^9}, {
  3.669351547571331*^9, 3.669351549618079*^9}, {3.6693516328356037`*^9, 
  3.669351634983337*^9}, {3.669351726750739*^9, 3.6693517401206284`*^9}, {
  3.669351783264224*^9, 3.669351788966563*^9}, {3.669351881372847*^9, 
  3.6693519319172688`*^9}, {3.6693519832824917`*^9, 3.669351985880218*^9}}],

Cell[TextData[{
 "Build a string whose length is ",
 Cell[BoxData[
  FormBox[
   RowBox[{"n", "!"}], TraditionalForm]]]
}], "Text",
 CellChangeTimes->{{3.669351994390485*^9, 3.669351998066925*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "f", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", "n_", "]"}], ":=", 
  RowBox[{"StringLength", "[", 
   RowBox[{"Fold", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"StringJoin", "[", 
       RowBox[{"Table", "[", 
        RowBox[{"#1", ",", 
         RowBox[{"{", "#2", "}"}]}], "]"}], "]"}], "&"}], ",", "\"\<A\>\"", 
     ",", 
     RowBox[{"Range", "[", "n", "]"}]}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.669352006665195*^9, 3.669352012896119*^9}, 
   3.669352045832758*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 
 CounterBox["Subsection"],
 ". nested lists by repeated replacement"
}], "Subsection",
 CellChangeTimes->{{3.6693504115169363`*^9, 3.6693504138550463`*^9}, {
  3.669350576600712*^9, 3.669350578860517*^9}, {3.6693508859852037`*^9, 
  3.669350917049296*^9}, {3.66935100411541*^9, 3.6693510051024113`*^9}, {
  3.6693510849118643`*^9, 3.669351085608882*^9}, {3.669351339061866*^9, 
  3.669351339185505*^9}, {3.669351463893355*^9, 3.669351490863446*^9}, {
  3.669351547571331*^9, 3.669351549618079*^9}, {3.6693516328356037`*^9, 
  3.669351634983337*^9}, {3.669351726750739*^9, 3.6693517401206284`*^9}, {
  3.669351783264224*^9, 3.669351788966563*^9}, {3.669351881372847*^9, 
  3.6693519319172688`*^9}, {3.6693519832824917`*^9, 3.669351985880218*^9}, {
  3.696779011527791*^9, 3.696779025925576*^9}}],

Cell[TextData[{
 "Starting from the number ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", repeatedly replace each number ",
 Cell[BoxData[
  FormBox["m", TraditionalForm]],
  FormatType->"TraditionalForm"],
 " by a list containing ",
 Cell[BoxData[
  FormBox["m", TraditionalForm]],
  FormatType->"TraditionalForm"],
 " times the number ",
 Cell[BoxData[
  FormBox[
   RowBox[{"m", "-", "1"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ". At the end, we have a list of lists of ... of lists that overall contains \
",
 Cell[BoxData[
  FormBox[
   RowBox[{"n", "!"}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " times the number 1. Flatten it out and count the number of elements."
}], "Text",
 CellChangeTimes->{{3.669351994390485*^9, 3.669351998066925*^9}, {
  3.6967790292590113`*^9, 3.696779109509857*^9}, {3.6967840926930647`*^9, 
  3.6967841079981203`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "f", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", "n_", "]"}], ":=", 
  RowBox[{"Length", "[", 
   RowBox[{"Flatten", "[", 
    RowBox[{"n", "//.", 
     RowBox[{
      RowBox[{"m_", "/;", 
       RowBox[{"m", ">", "1"}]}], "\[RuleDelayed]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"m", "-", "1"}], ",", 
        RowBox[{"{", "m", "}"}]}], "]"}]}]}], "]"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.696778267701915*^9, 3.6967782989035797`*^9}, {
  3.696778939265196*^9, 3.696778965516843*^9}, {3.696779063281617*^9, 
  3.696779065606617*^9}}]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 
 CounterBox["Subsection"],
 ". analytic differentiation"
}], "Subsection",
 CellChangeTimes->{{3.6693504115169363`*^9, 3.6693504138550463`*^9}, {
  3.669350576600712*^9, 3.669350578860517*^9}, {3.6693508859852037`*^9, 
  3.669350917049296*^9}, {3.66935100411541*^9, 3.6693510051024113`*^9}, {
  3.6693510849118643`*^9, 3.669351085608882*^9}, {3.669351339061866*^9, 
  3.669351339185505*^9}, {3.669351463893355*^9, 3.669351490863446*^9}, {
  3.669351547571331*^9, 3.669351549618079*^9}, {3.6693516328356037`*^9, 
  3.669351634983337*^9}, {3.669351726750739*^9, 3.6693517401206284`*^9}, {
  3.669351783264224*^9, 3.669351788966563*^9}, {3.669351881372847*^9, 
  3.6693519319172688`*^9}, {3.6693519832824917`*^9, 3.669351985880218*^9}, {
  3.696769118763652*^9, 3.6967691224046707`*^9}}],

Cell[TextData[{
 "Use the relationship ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     FractionBox[
      SuperscriptBox["\[DifferentialD]", "n"], 
      RowBox[{"\[DifferentialD]", 
       SuperscriptBox["x", "n"]}]], 
     RowBox[{"(", 
      SuperscriptBox["x", "n"], ")"}]}], "=", 
    RowBox[{"n", "!"}]}], TraditionalForm]]],
 ": compute the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["n", "th"], TraditionalForm]]],
 " derivative of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["x", "n"], TraditionalForm]]],
 "."
}], "Text",
 CellChangeTimes->{{3.696769000044943*^9, 3.6967690743776073`*^9}, {
  3.69677418055702*^9, 3.6967741840755377`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "f", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"f", "[", "n_", "]"}], ":=", 
  RowBox[{"D", "[", 
   RowBox[{
    SuperscriptBox["x", "n"], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "n"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.696767180154858*^9, 3.696767193771538*^9}}]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 778},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->Notebook[{
   Cell[
    StyleData[StyleDefinitions -> "Default.nb"]], 
   Cell[
    StyleData["Section"]], 
   Cell[
    RawData["Cell[StyleData[\"Subsection\"]]"]]}, Visible -> False, 
  FrontEndVersion -> 
  "11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, 2018)", 
  StyleDefinitions -> "PrivateStylesheetFormatting.nb"]
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 695, 15, 58, "Text",ExpressionUUID->"ef42c1af-5172-475d-975d-6594dbf89da3"],
Cell[1256, 37, 2693, 50, 46, "Text",ExpressionUUID->"b192e478-fbc1-44ed-b2ef-807beb0d5523"],
Cell[3952, 89, 537, 12, 35, "Text",ExpressionUUID->"dff8a867-bb1b-4c3f-bedc-7fd096fcbc02"],
Cell[CellGroupData[{
Cell[4514, 105, 380, 6, 98, "Title",ExpressionUUID->"8fafc6f8-5413-4a45-b53b-5054a0e63455"],
Cell[4897, 113, 1004, 19, 81, "Text",ExpressionUUID->"6df71fe9-38a9-4e86-9982-c68f30a07339"],
Cell[CellGroupData[{
Cell[5926, 136, 264, 8, 54, "Subsection",ExpressionUUID->"deabea6d-8608-4cf3-830b-6287bffabd86"],
Cell[6193, 146, 966, 28, 35, "Text",ExpressionUUID->"03cd0345-daa3-4bf8-956d-f2f78b604aba"],
Cell[7162, 176, 282, 7, 52, "Input",ExpressionUUID->"69b07502-f2f8-4043-9674-9017c6d0b766"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7481, 188, 314, 8, 54, "Subsection",ExpressionUUID->"fee171f2-0a6c-488f-bf61-15455996c5b4"],
Cell[7798, 198, 700, 21, 35, "Text",ExpressionUUID->"652d046d-5807-4ccf-b4d5-e01ef1249244"],
Cell[8501, 221, 326, 8, 52, "Input",ExpressionUUID->"e1a53d11-24c4-498c-b2c3-802d74615f75"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8864, 234, 372, 9, 54, "Subsection",ExpressionUUID->"8edf05e1-1d7a-4d54-99e6-4c0a3f65705f"],
Cell[9239, 245, 415, 13, 35, "Text",ExpressionUUID->"38c836c9-8c59-46bd-b1ce-5fc811f032a0"],
Cell[9657, 260, 377, 9, 52, "Input",ExpressionUUID->"2ba40eaf-5df3-4ae5-bf21-17cb89ede157"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10071, 274, 373, 9, 54, "Subsection",ExpressionUUID->"56d3b066-a813-4db4-ba37-57b81134d3b2"],
Cell[10447, 285, 400, 12, 35, "Text",ExpressionUUID->"9bfd42c0-38b1-4cfc-ae92-cdbe51d330d2"],
Cell[10850, 299, 451, 12, 52, "Input",ExpressionUUID->"10e95b33-50e7-4cc4-87b8-92eb75c1b384"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11338, 316, 475, 10, 54, "Subsection",ExpressionUUID->"66778423-7bf0-4b6e-aa53-a2d2fe6154ce"],
Cell[11816, 328, 1139, 31, 58, "Text",ExpressionUUID->"14b0df75-93ef-4bd3-b495-b15367290546"],
Cell[12958, 361, 441, 13, 73, "Input",ExpressionUUID->"d414eb23-be66-4f0b-9229-f067c69feac2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13436, 379, 438, 9, 44, "Subsection",ExpressionUUID->"122d0ca7-ff6a-4fbd-883c-6a4e4188c876"],
Cell[13877, 390, 143, 1, 30, "Text",ExpressionUUID->"9a2dba04-067c-4fe4-bdbd-2237f904e6c9"],
Cell[14023, 393, 400, 11, 54, "Input",ExpressionUUID->"c031a021-971d-4093-bdd0-1376a1fff870"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14460, 409, 468, 9, 44, "Subsection",ExpressionUUID->"79c178e2-9880-4529-a224-4ce0f1323acb"],
Cell[14931, 420, 501, 15, 31, "Text",ExpressionUUID->"46020910-ec91-4e66-b853-b67bab100a86"],
Cell[15435, 437, 453, 14, 54, "Input",ExpressionUUID->"4319c4d7-e51c-4496-8a9f-d6c868b1cb05"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15925, 456, 466, 9, 44, "Subsection",ExpressionUUID->"eb5f038e-36f1-4ca2-8a58-eedc9e5feed6"],
Cell[16394, 467, 189, 6, 31, "Text",ExpressionUUID->"888016d4-4f08-4454-bfb7-70e2dfc43762"],
Cell[16586, 475, 610, 18, 96, "Input",ExpressionUUID->"b0bdd00b-fba1-4d1a-bcb8-4f3f3fc77c52"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17233, 498, 517, 10, 44, "Subsection",ExpressionUUID->"a151173e-5abd-496d-8308-f6aabb89ab75"],
Cell[17753, 510, 389, 8, 50, "Text",ExpressionUUID->"e1b12207-21d5-4b6e-8929-6af1054ad13e"],
Cell[18145, 520, 639, 19, 96, "Input",ExpressionUUID->"f913f444-386a-4f99-9a70-e1ed9ff29d9a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18821, 544, 609, 11, 44, "Subsection",ExpressionUUID->"8d6a7c57-aefa-41e1-a1cc-105a741c11f0"],
Cell[19433, 557, 831, 23, 70, "Text",ExpressionUUID->"4eabea7b-91d3-451f-8cc2-c9d49a516683"],
Cell[20267, 582, 283, 7, 54, "Input",ExpressionUUID->"7d88ab10-6d23-4e36-b31a-b151c6bafdab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20587, 594, 607, 11, 44, "Subsection",ExpressionUUID->"efe75b9a-dccc-46a2-bc7c-f1b36b1be274"],
Cell[21197, 607, 262, 7, 31, "Text",ExpressionUUID->"e4e6f57c-46a0-4fd1-8c47-57397ef5ade0"],
Cell[21462, 616, 327, 8, 54, "Input",ExpressionUUID->"a3568e25-3224-41f7-9193-77fc91dea624"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21826, 629, 650, 12, 44, "Subsection",ExpressionUUID->"d5dc5f2b-c28f-4d8c-8d4a-27a0fa84bb24"],
Cell[22479, 643, 620, 18, 31, "Text",ExpressionUUID->"93a04152-c1f5-4271-bccf-a17901021032"],
Cell[23102, 663, 554, 17, 54, "Input",ExpressionUUID->"a8d4d937-c232-4d7c-bbce-11a5bb09d42c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23693, 685, 698, 13, 44, "Subsection",ExpressionUUID->"0fc54495-e55d-4a86-b922-5c0315fd3b2f"],
Cell[24394, 700, 220, 7, 31, "Text",ExpressionUUID->"841c25cc-115b-4ac7-9747-321911eb9b45"],
Cell[24617, 709, 333, 8, 54, "Input",ExpressionUUID->"70e6ec3a-3c73-4339-ab4a-d4b6147067e5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24987, 722, 720, 13, 44, "Subsection",ExpressionUUID->"954eabe9-69fe-4f7b-bf0a-61e9deb2bc3d"],
Cell[25710, 737, 448, 12, 50, "Text",ExpressionUUID->"4a4cdfe1-09d0-40d3-b932-03489296897b"],
Cell[26161, 751, 593, 18, 54, "Input",ExpressionUUID->"95b14e35-3056-4d43-be01-1484cd66bc4f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26791, 774, 744, 13, 44, "Subsection",ExpressionUUID->"2d86e0fa-7059-416f-9948-3e50a0c00e4b"],
Cell[27538, 789, 197, 6, 31, "Text",ExpressionUUID->"1cde798e-f970-4201-a5ad-c532b2556e46"],
Cell[27738, 797, 565, 16, 54, "Input",ExpressionUUID->"10063284-8c58-40ac-8e8e-8d3a90f9e263"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28340, 818, 812, 14, 44, "Subsection",ExpressionUUID->"dc954e16-6180-4829-a9af-0e5ac79adc8d"],
Cell[29155, 834, 929, 28, 50, "Text",ExpressionUUID->"8602d55d-f153-453e-bd59-bab54a38c4ad"],
Cell[30087, 864, 637, 17, 54, "Input",ExpressionUUID->"9c68cd40-7c35-4910-a1b4-c91af69f96b6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30761, 886, 802, 14, 44, "Subsection",ExpressionUUID->"ca848514-afdf-4d5f-ab57-4f2b5018177f"],
Cell[31566, 902, 667, 24, 42, "Text",ExpressionUUID->"4d031f23-1f93-4c87-ab3a-a34b5a147f81"],
Cell[32236, 928, 353, 10, 56, "Input",ExpressionUUID->"a66147ab-3584-4ca0-8eb5-da28325a27cb"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> GravityWell.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     46059,       1150]
NotebookOptionsPosition[     39711,       1059]
NotebookOutlinePosition[     40064,       1075]
CellTagsIndexPosition[     40021,       1072]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This Mathematica code is part of the lecture script ",
 StyleBox["Introduction to Computational Quantum Mechanics",
  FontSlant->"Italic"],
 " by Roman Schmied. It is licensed under a ",
 ButtonBox["Creative Commons Attribution-ShareAlike 4.0 International License",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://creativecommons.org/licenses/by-sa/4.0/"], None},
  ButtonNote->"http://creativecommons.org/licenses/by-sa/4.0/"],
 "."
}], "Text",
 CellChangeTimes->{{3.669434091682116*^9, 3.669434147842166*^9}, {
  3.669435842013185*^9, 3.669435866952169*^9}, {3.669435915352921*^9, 
  3.669435921977655*^9}},ExpressionUUID->"59e15e35-b139-4ab1-8d52-\
a0a6429b9d4e"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJztWltPXFUUJuqDMSnhnYdiJCmYYKimXl5aTH3xDWtMfKlCFRuThhJobEgw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    "], {{0, 31}, {88, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{88, 31},
  PlotRange->{{0, 88}, {0, 31}}]], "Text",
 CellChangeTimes->{
  3.669607172458665*^9},ExpressionUUID->"5ba186e8-492a-4ced-8bd1-\
f275d540436f"],

Cell[TextData[{
 "You can download the associated lecture script at ",
 ButtonBox["http://arxiv.org/abs/1403.7050",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://arxiv.org/abs/1403.7050"], None},
  ButtonNote->"http://arxiv.org/abs/1403.7050"]
}], "Text",
 CellChangeTimes->{{3.669434151914299*^9, 3.669434159778274*^9}, {
  3.669435746836981*^9, 3.669435760656741*^9}, {3.669435890511055*^9, 
  3.6694358923333282`*^9}, {3.682242719652669*^9, 
  3.6822427205773983`*^9}},ExpressionUUID->"77450482-7a40-48bf-9d59-\
40c9a94b74c8"],

Cell[CellGroupData[{

Cell["particle in a 1D gravity well", "Title",
 CellChangeTimes->{{3.669356489273039*^9, 3.669356492332947*^9}, {
  3.672571380907549*^9, 3.6725713873462048`*^9}, {3.735018400618972*^9, 
  3.735018409132845*^9}},ExpressionUUID->"53a7277b-506a-411e-8251-\
5a4b806581a4"],

Cell[CellGroupData[{

Cell["units", "Subsection",
 CellChangeTimes->{{3.735577582186695*^9, 
  3.735577582608306*^9}},ExpressionUUID->"8e6317c8-51ad-417a-af6e-\
805f9c3eadda"],

Cell["we use natural units for simplicity:", "Text",
 CellChangeTimes->{{3.735577584023155*^9, 3.735577602680982*^9}, {
  3.751371921838215*^9, 
  3.751371922209155*^9}},ExpressionUUID->"8e02522f-4f01-428f-a978-\
80bca989cf14"],

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "=", 
   RowBox[{"\[HBar]", "=", 
    RowBox[{"g", "=", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.735577590355571*^9, 3.735577592584391*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"5e066122-d64b-4b35-ac5d-dfe861f7c36f"],

Cell["Other unit systems can be defined here.", "Text",
 CellChangeTimes->{{3.735577840461472*^9, 
  3.7355778546570187`*^9}},ExpressionUUID->"8bdb61fd-4446-4152-aca7-\
54a7dade7666"]
}, Open  ]],

Cell[CellGroupData[{

Cell["analytic calculation", "Subsection",
 CellChangeTimes->{{3.7350181370997953`*^9, 3.735018138277676*^9}, {
  3.735018393831444*^9, 
  3.7350183952138567`*^9}},ExpressionUUID->"0426b6b4-44c8-4714-b6d4-\
f04f6c59d388"],

Cell["Hamiltonian:", "Text",
 CellChangeTimes->{{3.735018163442339*^9, 3.735018188468483*^9}, 
   3.735577610726668*^9},ExpressionUUID->"f0663002-ad1d-4bf0-9025-\
e5408fe9f75a"],

Cell[BoxData[
 FormBox[
  RowBox[{
   OverscriptBox["H", "^"], "=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      SuperscriptBox["\[HBar]", "2"], 
      RowBox[{"2", "m"}]]}], 
    RowBox[{
     FractionBox[
      SuperscriptBox["\[DifferentialD]", "2"], 
      RowBox[{"\[DifferentialD]", 
       SuperscriptBox["x", "2"]}]], 
     RowBox[{"+", "m"}]}], " ", "g", " ", 
    OverscriptBox["x", "^"]}]}], TraditionalForm]], "DisplayFormulaNumbered",
 CellChangeTimes->{{3.734887544388846*^9, 3.734887561393697*^9}, {
  3.734887675739938*^9, 3.734887707573909*^9}, {3.734888007142597*^9, 
  3.734888013970707*^9}, {3.7350181999581003`*^9, 3.735018207308563*^9}, {
  3.735577612675668*^9, 3.735577626113103*^9}, {3.735637682909617*^9, 
  3.7356376856259327`*^9}},ExpressionUUID->"e9655d90-a754-48f4-afbd-\
2c42db558de9"],

Cell["exact energy eigenstates and energies:", "Text",
 CellChangeTimes->{{3.735018159586482*^9, 3.735018162042945*^9}, {
  3.735018208703059*^9, 3.735018209541144*^9}, {3.73557787785734*^9, 
  3.7355778803260612`*^9}},ExpressionUUID->"5c165c6e-585d-4d42-95ac-\
bc1f4fd81c0c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Psi]", "[", 
    RowBox[{"k_", ",", "x_"}], "]"}], "=", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"2", 
        SuperscriptBox["m", "2"], "g"}], 
       SuperscriptBox["\[HBar]", "2"]], ")"}], 
     FractionBox["1", "6"]], 
    FractionBox[
     RowBox[{"AiryAi", "[", 
      RowBox[{
       RowBox[{"AiryAiZero", "[", "k", "]"}], "+", 
       RowBox[{"x", 
        SuperscriptBox[
         RowBox[{"(", 
          FractionBox[
           RowBox[{"2", 
            SuperscriptBox["m", "2"], "g"}], 
           SuperscriptBox["\[HBar]", "2"]], ")"}], 
         FractionBox["1", "3"]]}]}], "]"}], 
     RowBox[{
      RowBox[{"AiryAi", "'"}], "[", 
      RowBox[{"AiryAiZero", "[", "k", "]"}], "]"}]]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]", "[", "k_", "]"}], "=", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"AiryAiZero", "[", "k", "]"}]}], 
    SuperscriptBox[
     RowBox[{"(", 
      FractionBox[
       RowBox[{"m", " ", 
        SuperscriptBox["g", "2"], 
        SuperscriptBox["\[HBar]", "2"]}], "2"], ")"}], 
     FractionBox["1", "3"]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7350176339421577`*^9, 3.735017633944515*^9}, {
  3.7350179513018*^9, 3.7350179535906477`*^9}, {3.735577629498457*^9, 
  3.735577664247426*^9}, {3.735637688273038*^9, 3.7356376910133266`*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"6c5be16d-bc32-40c7-8201-b5abddbe6435"],

Cell["show lowest energy eigenstates:", "Text",
 CellChangeTimes->{{3.7350189393146143`*^9, 
  3.735018949487673*^9}},ExpressionUUID->"300cff4b-7463-42bc-bfd6-\
87053e2ed315"],

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"\[Psi]", "[", 
       RowBox[{"k", ",", "x"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "3"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"x", ",", "0", ",", "10"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.735018950487122*^9, 3.735018970624002*^9}, {
  3.7355778722861967`*^9, 3.735577873924685*^9}, {3.73563770179624*^9, 
  3.735637702984705*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"5587a397-a267-4282-872d-5110375f04e3"]
}, Open  ]],

Cell[CellGroupData[{

Cell["system setup", "Subsection",
 CellChangeTimes->{{3.68267845722009*^9, 
  3.6826784815236273`*^9}},ExpressionUUID->"b1b21674-37d9-4fc8-a18f-\
b9b564169153"],

Cell["basis set size:", "Text",
 CellChangeTimes->{{3.682678482763608*^9, 
  3.6826784847316732`*^9}},ExpressionUUID->"de513c41-8c93-4797-80f6-\
29802fa04587"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nmax", "=", "12"}], ";"}]], "Input",
 CellChangeTimes->{{3.682678485416091*^9, 3.68267848673153*^9}, 
   3.6826848702035227`*^9, 3.682757181910033*^9, {3.7336553478537083`*^9, 
   3.733655367241531*^9}, 3.735145026417994*^9, 3.735145968587099*^9, {
   3.735381379955559*^9, 3.735381380386653*^9}, {3.73538154686455*^9, 
   3.735381554283099*^9}, {3.735579084438632*^9, 3.735579100568405*^9}, {
   3.735640031444365*^9, 3.735640031632203*^9}, {3.7356410888515663`*^9, 
   3.7356410890160503`*^9}, {3.745133096401739*^9, 3.74513309704808*^9}, {
   3.745133337930876*^9, 3.74513333830324*^9}, {3.745133388457546*^9, 
   3.745133389060109*^9}, {3.7451334258839293`*^9, 3.745133426322241*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"6ebafd86-d1a9-4adf-8df7-24d5a911deb3"],

Cell["computational box size:", "Text",
 CellChangeTimes->{{3.73557836806222*^9, 
  3.7355783727498083`*^9}},ExpressionUUID->"d3267872-1c3e-410d-a4d4-\
2bf2b904045f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a", "=", "10"}], ";"}]], "Input",
 CellChangeTimes->{{3.7355783733865128`*^9, 3.735578374724312*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"1e518986-9657-446f-a422-1446bf4a9a8d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["basis set", "Subsection",
 CellChangeTimes->{{3.735381418788225*^9, 
  3.7353814203917522`*^9}},ExpressionUUID->"efe8b451-a419-4d8a-b2a6-\
162f2dc3115c"],

Cell["momentum-basis functions:", "Text",
 CellChangeTimes->{{3.735018738168988*^9, 
  3.735018745668674*^9}},ExpressionUUID->"3b3320b9-98d6-48bb-9ea1-\
02f6d4b388cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]", "[", 
    RowBox[{"n_", ",", "x_"}], "]"}], "=", 
   RowBox[{
    SqrtBox[
     FractionBox["2", "a"]], 
    RowBox[{"Sin", "[", 
     FractionBox[
      RowBox[{"n", " ", "\[Pi]", " ", "x"}], "a"], "]"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{
  3.735018747286161*^9, {3.735577966039876*^9, 3.735577968325334*^9}, {
   3.735637709503599*^9, 3.735637711297014*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"600ae0eb-db08-4211-a502-7ad873c97a9b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["numerical solution (I): momentum basis", "Subsection",
 CellChangeTimes->{{3.672572898149839*^9, 
  3.672572909149979*^9}},ExpressionUUID->"1578ce56-fb42-426b-9b26-\
e30fb32fcd07"],

Cell[TextData[{
 "kinetic-energy operator ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["T", "^"], TraditionalForm]],ExpressionUUID->
  "66ee5d56-40a3-4390-9a12-a1848e9677de"],
 ":"
}], "Text",
 CellChangeTimes->{{3.735018520610821*^9, 3.73501852524585*^9}, {
  3.735577985199341*^9, 
  3.735577991837817*^9}},ExpressionUUID->"be8bfa1f-f1cb-41c9-b2be-\
d2a4cc93dab4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TM", "=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{
     RowBox[{"Band", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Range", "[", "nmax", "]"}], "2"], "*", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], 
        SuperscriptBox["\[HBar]", "2"]}], 
       RowBox[{"2", "m", " ", 
        SuperscriptBox["a", "2"]}]]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.735018517380213*^9, 3.73501854037395*^9}, {
  3.7353814631403933`*^9, 3.735381465671145*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"e04f2e67-a8b4-40e4-8fbf-ef6597061fe4"],

Cell[TextData[{
 "position operator ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["x", "^"], TraditionalForm]],ExpressionUUID->
  "d0e4ef45-c986-4dfd-a01a-51cc5960f160"],
 ":"
}], "Text",
 CellChangeTimes->{{3.735018553347481*^9, 3.735018555842681*^9}, {
  3.735577994129443*^9, 3.735577996747631*^9}, {3.735637716598675*^9, 
  3.735637716598731*^9}},ExpressionUUID->"abbde63b-b4cc-4d4a-a0db-\
ea893f615f7f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"xM", "=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"Band", "[", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}], "]"}], "\[Rule]", 
        FractionBox["a", "2"]}], ",", 
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n1_", ",", "n2_"}], "}"}], "/;", 
         RowBox[{"OddQ", "[", 
          RowBox[{"n1", "-", "n2"}], "]"}]}], "\[Rule]", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"8", " ", "a", " ", "n1", " ", "n2"}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["n1", "2"], "-", 
              SuperscriptBox["n2", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox["\[Pi]", "2"]}]]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"nmax", ",", "nmax"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.735018551352385*^9, 3.735018576841412*^9}, {
   3.735577979999897*^9, 3.73557800578393*^9}, 3.735637718063549*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"20446bac-32fb-4ce9-9851-d2e8d03d5fc3"],

Cell["potential-energy operator:", "Text",
 CellChangeTimes->{{3.735018585816964*^9, 
  3.73501859067869*^9}},ExpressionUUID->"6d64cd06-db50-4e30-bac9-\
ff6022ad36cd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"VM", "=", 
   RowBox[{"m", "*", "g", "*", "xM"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.735018551352385*^9, 3.735018562050844*^9}, {
   3.7355780141305857`*^9, 3.7355780174610558`*^9}, 3.735637723209693*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"ef3bccff-a58e-4934-bcff-a96b41badaab"],

Cell["Hamiltonian in the momentum representation:", "Text",
 CellChangeTimes->{{3.735018595712686*^9, 3.735018597157838*^9}, {
  3.735018814124281*^9, 
  3.735018819060484*^9}},ExpressionUUID->"ae1f6432-92a3-484a-82a5-\
138b7dd656b3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HM", "=", 
   RowBox[{"TM", "+", "VM"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.7349769548140182`*^9, 3.734976954816228*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"4e117c32-866e-4476-861f-0a678a43007f"],

Cell["ground state:", "Text",
 CellChangeTimes->{{3.735018599090639*^9, 
  3.735018602632951*^9}},ExpressionUUID->"f8035b2c-85d5-42d3-98eb-\
146c87cd6287"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gsM", "=", 
   RowBox[{"-", 
    RowBox[{"Eigensystem", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"N", "[", "HM", "]"}]}], ",", "1", ",", 
      RowBox[{"Method", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<Arnoldi\>\"", ",", 
         RowBox[{"\"\<Criteria\>\"", "\[Rule]", "\"\<RealPart\>\""}], ",", 
         RowBox[{"MaxIterations", "\[Rule]", 
          SuperscriptBox["10", "6"]}]}], "}"}]}]}], "]"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.7349769628773603`*^9, 3.734976962879696*^9}, {
   3.735018841976534*^9, 3.735018843030253*^9}, 3.735019281531815*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"12fccf49-c506-443d-8426-d6d8e8a85e4d"],

Cell["ground-state energy, compared to analytic result:", "Text",
 CellChangeTimes->{{3.7350186086230993`*^9, 
  3.735018632893797*^9}},ExpressionUUID->"493b0f6e-bc2c-4a96-88eb-\
4dd496047078"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"gsM", "\[LeftDoubleBracket]", 
    RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", "1", "]"}], "//", "N"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.734976971322545*^9, 3.734976971324738*^9}, {
   3.735018614116296*^9, 3.735018623924879*^9}, 3.735019284122386*^9},
 CellLabel->"In[13]:=",ExpressionUUID->"8efc5898-4fee-49ba-8675-757c566e51d5"],

Cell["numerical ground-state wavefunction:", "Text",
 CellChangeTimes->{{3.735018636733629*^9, 3.735018640718356*^9}, {
  3.7350186835247*^9, 
  3.735018684583047*^9}},ExpressionUUID->"9f3e9ad7-003f-4a1c-9005-\
4de0648cff7d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Psi]0", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{"gsM", "\[LeftDoubleBracket]", 
     RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], ".", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"\[Phi]", "[", 
       RowBox[{"n", ",", "x"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", "nmax"}], "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.734976987586136*^9, 3.734976987589594*^9}, {
   3.7349770565407677`*^9, 3.734977065211673*^9}, {3.735018645437904*^9, 
   3.735018663575322*^9}, 3.7350187344960127`*^9, 3.735019286525606*^9, {
   3.735578030473062*^9, 3.735578034215639*^9}, {3.735637729042898*^9, 
   3.7356377307518787`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"bdc79936-2a9e-479d-b758-f8ed2d5cd7e1"],

Cell["overlap with the exact ground state:", "Text",
 CellChangeTimes->{{3.7350186705926437`*^9, 
  3.735018681435062*^9}},ExpressionUUID->"5356762f-023f-4c7f-8697-\
f31e451fc813"],

Cell[BoxData[
 SuperscriptBox[
  RowBox[{"Abs", "[", 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"\[Psi]0", "[", "x", "]"}], "*", 
      RowBox[{"\[Psi]", "[", 
       RowBox[{"1", ",", "x"}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "a"}], "}"}]}], "]"}], "]"}], "2"]], "Input",\

 CellChangeTimes->{
  3.734977075622974*^9, {3.735018687458519*^9, 3.73501869074181*^9}, {
   3.735578037272428*^9, 3.735578041075746*^9}, {3.735637733638522*^9, 
   3.7356377356742992`*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"bf1b74de-d6a7-4249-9b5e-2fcf0fd90de2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["numerical solution (II): mixed basis", "Subsection",
 CellChangeTimes->{{3.672572898149839*^9, 3.672572909149979*^9}, {
  3.682407178874838*^9, 
  3.6824071844026127`*^9}},ExpressionUUID->"d8534b45-13eb-4df3-9a2a-\
897444032577"],

Cell["computational grid:", "Text",
 CellChangeTimes->{{3.73514366444119*^9, 
  3.735143670701551*^9}},ExpressionUUID->"653f5c76-5d53-456f-8022-\
906744b7bd13"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", 
   FractionBox["a", 
    RowBox[{"nmax", "+", "1"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xgrid", "=", 
   RowBox[{
    RowBox[{"Range", "[", "nmax", "]"}], "*", "\[CapitalDelta]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.735143671247781*^9, 3.7351436852512712`*^9}, 
   3.7351438031821404`*^9, {3.7351439704463377`*^9, 3.7351439706387987`*^9}, 
   3.7351450242437563`*^9, 3.735145967325892*^9, {3.735146139901506*^9, 
   3.735146140116096*^9}, {3.735147431364602*^9, 3.7351474315550013`*^9}, 
   3.735381383449677*^9, 3.7355779218129473`*^9, 3.735578394319273*^9, 
   3.7356377386214027`*^9, 3.751372883415463*^9},
 CellLabel->"In[16]:=",ExpressionUUID->"d0e9e773-25cb-4644-8678-7945d6e690e0"],

Cell["convert the kinetic-energy operator into the position basis:", "Text",
 CellChangeTimes->{{3.735018520610821*^9, 3.73501852524585*^9}, {
  3.7350187618352203`*^9, 
  3.735018772681734*^9}},ExpressionUUID->"0f4824b7-9242-40c4-a82a-\
9e5294c68c41"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TM", "=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{
     RowBox[{"Band", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Range", "[", "nmax", "]"}], "2"], "*", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], 
        SuperscriptBox["\[HBar]", "2"]}], 
       RowBox[{"2", "m", " ", 
        SuperscriptBox["a", "2"]}]]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"TP", "=", 
   RowBox[{"FourierDST", "[", 
    RowBox[{"TM", ",", "1"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.7350094781780787`*^9, 3.73500947818123*^9}, 
   3.7350188548096237`*^9, {3.735381508281335*^9, 3.7353815108107567`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"ed079093-1b66-409e-9b39-246c3b5670f7"],

Cell[TextData[{
 "potential-energy operator: gravity well ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"W", "(", "x", ")"}], "=", 
    RowBox[{"m", " ", "g", " ", "x"}]}], TraditionalForm]],ExpressionUUID->
  "4d233f2d-2a37-4573-83ec-05869d0134d9"]
}], "Text",
 CellChangeTimes->{{3.682678491243311*^9, 3.682678492619259*^9}, {
  3.734863460541471*^9, 3.734863466946596*^9}, {3.734870063307316*^9, 
  3.7348700772014713`*^9}, {3.7351436248258467`*^9, 3.735143633199037*^9}, {
  3.735578768065033*^9, 3.735578772656106*^9}, {3.735578849646043*^9, 
  3.7355788504780407`*^9}, {3.735637744815085*^9, 
  3.73563774612572*^9}},ExpressionUUID->"912cab47-6293-47d4-b411-\
fc7b3e5f356e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"W", "[", "x_", "]"}], "=", 
   RowBox[{"m", "*", "g", "*", "x"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Wgrid", "=", 
   RowBox[{"W", "/@", "xgrid"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"VP", "=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{
     RowBox[{"Band", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], "]"}], "\[Rule]", "Wgrid"}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.734870096232786*^9, 3.734870152825303*^9}, {
   3.73514364005796*^9, 3.735143642592679*^9}, 3.735143989405788*^9, {
   3.735577915190679*^9, 3.735577919538455*^9}, {3.735577954367375*^9, 
   3.7355779597612743`*^9}, 3.735578858278077*^9, {3.735637748161334*^9, 
   3.735637751103297*^9}, {3.751372885175428*^9, 3.7513728878903923`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"9adb3fc7-7d41-4b9e-82fc-105c874d0d0a"],

Cell["Hamiltonian in the position representation:", "Text",
 CellChangeTimes->{{3.735018595712686*^9, 3.735018597157838*^9}, {
  3.735018814124281*^9, 
  3.7350188254487753`*^9}},ExpressionUUID->"faf6d941-15a8-47d4-bbd2-\
3f422cf07f21"],

Cell[BoxData[
 RowBox[{
  RowBox[{"HP", "=", 
   RowBox[{"TP", "+", "VP"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.735009501407352*^9, 3.735009501409659*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"fd230afe-6bb8-46f9-872b-7cd31251d527"],

Cell["ground state:", "Text",
 CellChangeTimes->{{3.735018599090639*^9, 
  3.735018602632951*^9}},ExpressionUUID->"296d95d5-6337-4c28-a83b-\
56da869a504f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"gsP", "=", 
   RowBox[{"-", 
    RowBox[{"Eigensystem", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"N", "[", "HP", "]"}]}], ",", "1", ",", 
      RowBox[{"Method", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<Arnoldi\>\"", ",", 
         RowBox[{"\"\<Criteria\>\"", "\[Rule]", "\"\<RealPart\>\""}], ",", 
         RowBox[{"MaxIterations", "\[Rule]", 
          SuperscriptBox["10", "6"]}]}], "}"}]}]}], "]"}]}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.735009512961823*^9, 3.7350095129640827`*^9}, {
   3.7350188370415907`*^9, 3.735018839445723*^9}, 3.735019290952951*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"7938957a-a3e5-4e51-baea-b3c8e241afc2"],

Cell["ground-state energy, compared to analytic result:", "Text",
 CellChangeTimes->{{3.7350186086230993`*^9, 
  3.735018632893797*^9}},ExpressionUUID->"a9102401-883c-48d5-8a2f-\
c505bc0dad75"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"gsP", "\[LeftDoubleBracket]", 
    RowBox[{"1", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", "1", "]"}], "//", "N"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.734976971322545*^9, 3.734976971324738*^9}, {
   3.735018614116296*^9, 3.735018623924879*^9}, 3.7350192931722393`*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"36d9a2b5-4859-42fa-a242-64f8b8b62d9d"],

Cell["\<\
ground-state wavefunction as linear interpolation between grid points:\
\>", "Text",
 CellChangeTimes->{{3.735018885151911*^9, 
  3.7350189041293592`*^9}},ExpressionUUID->"1a0979c9-b464-48c2-a68d-\
d76043db6cd2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Gamma]", "=", 
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], "}"}], ",", 
     RowBox[{"Transpose", "[", 
      RowBox[{"{", 
       RowBox[{"xgrid", ",", 
        RowBox[{
         RowBox[{"gsP", "\[LeftDoubleBracket]", 
          RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], "/", 
         SqrtBox["\[CapitalDelta]"]}]}], "}"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"a", ",", "0"}], "}"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"P1", "=", 
   RowBox[{"ListLinePlot", "[", "\[Gamma]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P2", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"\[Psi]0", "[", "x", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "0", ",", "a"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", "Orange"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Show", "[", 
  RowBox[{"P2", ",", "P1"}], "]"}]}], "Input",
 CellChangeTimes->{{3.735010321637865*^9, 3.735010321640903*^9}, {
   3.7350103527673483`*^9, 3.73501035307124*^9}, {3.735010464860284*^9, 
   3.7350104672898912`*^9}, {3.7350189097742*^9, 3.735018915797415*^9}, {
   3.7350190100775547`*^9, 3.735019037301498*^9}, 3.735019297697845*^9, {
   3.7355789661139603`*^9, 3.73557896675453*^9}, 3.735637758265448*^9, 
   3.751372889375211*^9},
 CellLabel->"In[26]:=",ExpressionUUID->"a51420f7-c210-4ee3-a696-e6a5ed774290"],

Cell[CellGroupData[{

Cell["Wigner distribution", "Subsubsection",
 CellChangeTimes->{{3.735060942665676*^9, 
  3.7350609494616213`*^9}},ExpressionUUID->"1bd35c7e-8df7-4ae4-a1e4-\
27f98b949ebc"],

Cell[TextData[{
 "calculate the ",
 Cell[BoxData[
  FormBox["k", TraditionalForm]],ExpressionUUID->
  "d61832a8-c0fa-4f66-b47a-d0b7a9309dba"],
 "-dependent Wigner distribution of a pure state with coefficient vector ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["v", "\[RightVector]"], TraditionalForm]],ExpressionUUID->
  "726b4430-0864-40e6-a384-58fda2b74bf3"],
 " on the spatial grid\nreturn a function of one parameter ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Kappa]", "=", 
    RowBox[{"k", " ", "a"}]}], TraditionalForm]],ExpressionUUID->
  "8e82a0dc-7138-489e-aee6-ed47672a4db1"],
 "\n- ",
 Cell[BoxData[
  FormBox["a", TraditionalForm]],ExpressionUUID->
  "d0e450e2-4b8b-4f92-8642-3c9639509fa6"],
 " is the size of the grid\n- ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "107d4eb6-1bc3-4872-8414-1575762017a1"],
 " is the number of grid points (the length of the vector ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["v", "\[RightVector]"], TraditionalForm]],ExpressionUUID->
  "d6ecefd2-ca20-4b1b-8b3f-5cca2a111027"],
 ")\n- ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalDelta]", "=", 
    FractionBox["a", 
     RowBox[{"n", "+", "1"}]]}], TraditionalForm]],ExpressionUUID->
  "f04a1c03-eac3-412f-910a-650a3255a4a2"],
 " is the grid spacing\n- ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["v", "j"], "=", 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"j", "|", "\[Psi]"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "3a124e12-1de7-4b66-994d-96e3621c5fb2"],
 " is the projection of the pure state onto the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["j", "th"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "2ccd5092-76e7-46ee-a861-1275f13a314d"],
 " spatial basis function"
}], "Text",
 CellChangeTimes->{{3.684122683674528*^9, 3.684122690801345*^9}, {
  3.684122744824644*^9, 3.684122746750985*^9}, {3.684123531732957*^9, 
  3.6841235399340477`*^9}, {3.684554110003357*^9, 3.684554121500444*^9}, {
  3.689684180539316*^9, 3.689684181146093*^9}, {3.696532849644061*^9, 
  3.69653288796278*^9}, {3.6965330757464237`*^9, 3.696533132044814*^9}, {
  3.696533215941654*^9, 3.696533236387302*^9}, {3.696534095932616*^9, 
  3.696534107652169*^9}, {3.7332059061229486`*^9, 3.733205917301057*^9}, {
  3.733210155195997*^9, 3.73321016219687*^9}, {3.735061177474017*^9, 
  3.7350611774741297`*^9}, {3.735636092977955*^9, 3.7356361624835663`*^9}, {
  3.7356362307550583`*^9, 3.7356362925787687`*^9}, {3.735636423963317*^9, 
  3.73563643249165*^9}},ExpressionUUID->"bd85194e-1a3a-466e-8851-\
234bea845ba1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WignerDistribution", "[", 
   RowBox[{"v_", "?", "VectorQ"}], "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"nmax", "=", 
      RowBox[{"Length", "[", "v", "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
    
    RowBox[{"Function", "[", 
     RowBox[{"\[Kappa]", ",", 
      RowBox[{"Evaluate", "[", "\[IndentingNewLine]", 
       RowBox[{
        FractionBox[
         RowBox[{"Sinc", "[", 
          FractionBox["\[Kappa]", 
           RowBox[{"nmax", "+", "1"}]], "]"}], "\[Pi]"], "\[Times]", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"v", "\[LeftDoubleBracket]", 
                RowBox[{"j", "-", "m"}], "\[RightDoubleBracket]"}], 
               RowBox[{"Conjugate", "[", 
                RowBox[{"v", "\[LeftDoubleBracket]", 
                 RowBox[{"j", "+", "m"}], "\[RightDoubleBracket]"}], "]"}], 
               RowBox[{"Exp", "[", 
                FractionBox[
                 RowBox[{"2", "\[ImaginaryI]", " ", "\[Kappa]", " ", "m"}], 
                 RowBox[{"nmax", "+", "1"}]], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", 
                RowBox[{"-", 
                 RowBox[{"Min", "[", 
                  RowBox[{
                   RowBox[{"j", "-", "1"}], ",", 
                   RowBox[{"nmax", "-", "j"}]}], "]"}]}], ",", 
                RowBox[{"Min", "[", 
                 RowBox[{
                  RowBox[{"j", "-", "1"}], ",", 
                  RowBox[{"nmax", "-", "j"}]}], "]"}]}], "}"}]}], "]"}], "//",
             "Re"}], "//", "ComplexExpand"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "0", ",", 
            RowBox[{"nmax", "+", "1"}]}], "}"}]}], "]"}]}], "]"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6841227245487223`*^9, 3.684122830237604*^9}, {
   3.684122864594195*^9, 3.6841228669675837`*^9}, {3.684123404855945*^9, 
   3.684123412071602*^9}, {3.684123864076064*^9, 3.684123865291625*^9}, {
   3.6841251788234577`*^9, 3.684125184695759*^9}, {3.68412629667706*^9, 
   3.684126308972628*^9}, {3.684553551369974*^9, 3.6845536225491133`*^9}, {
   3.684553713404811*^9, 3.684553718444765*^9}, {3.684553762544963*^9, 
   3.684553773828665*^9}, {3.684553989853073*^9, 3.684554018810454*^9}, {
   3.6845545003212023`*^9, 3.684554500460227*^9}, {3.689684190890637*^9, 
   3.689684194107884*^9}, {3.694944781825428*^9, 3.694944816475986*^9}, {
   3.6965326107268476`*^9, 3.6965326712302847`*^9}, 3.6965327102286777`*^9, {
   3.696532758028421*^9, 3.696532806096507*^9}, {3.696532894664604*^9, 
   3.696532896222192*^9}, {3.696533139676977*^9, 3.696533172157187*^9}, {
   3.696533868338451*^9, 3.696533874126708*^9}, {3.696534060917121*^9, 
   3.696534091767954*^9}, {3.6965342047541237`*^9, 3.696534236153768*^9}, {
   3.70220527233394*^9, 3.702205274112383*^9}, {3.7332058999279346`*^9, 
   3.733205927099094*^9}, 3.733206040747456*^9, {3.735640088191555*^9, 
   3.7356401091426077`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"92750828-fc75-43ce-8d14-0edf44f9db55"],

Cell[TextData[{
 "plot the Wigner function of a pure state with coefficient vector ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Y", "=", 
    OverscriptBox["v", "\[RightVector]"]}], TraditionalForm]],ExpressionUUID->
  "e97064c8-0521-4b54-b0ae-0f5fff593a31"],
 " or density matrix ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Y", "=", "R"}], TraditionalForm]],ExpressionUUID->
  "96f52c6d-2446-4edc-a88a-139100f3716c"],
 ":\n(needs the grid coordinates, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"x", "\[Element]", 
    RowBox[{"[", 
     RowBox[{
      SubscriptBox["x", "min"], ",", 
      SubscriptBox["x", "max"]}], "]"}]}], TraditionalForm]],ExpressionUUID->
  "0940ce13-8e29-495a-b1c4-abe55d82ae5d"],
 ", for labeling the axes; ",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", "=", 
    RowBox[{
     SubscriptBox["x", "max"], "-", 
     SubscriptBox["x", "min"]}]}], TraditionalForm]],ExpressionUUID->
  "c23f5d4d-92bd-44af-bf9a-4b00fab74374"],
 ")\ncolor scale is ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    RowBox[{
     RowBox[{"-", 
      FormBox[
       FractionBox["1", "\[Pi]"],
       TraditionalForm]}], ",", 
     RowBox[{"+", 
      FormBox[
       FractionBox["1", "\[Pi]"],
       TraditionalForm]}]}], "]"}], TraditionalForm]],ExpressionUUID->
  "bf9b0efc-d9ae-4b59-81dc-3edbaa583d4a"],
 " with ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    FormBox[
     FractionBox["1", "\[Pi]"],
     TraditionalForm]}], TraditionalForm]],ExpressionUUID->
  "c0134649-19a1-46ae-8f2c-f95cde84c1f7"],
 "=blue, ",
 Cell[BoxData[
  FormBox["0", TraditionalForm]],ExpressionUUID->
  "e070d5c4-5b65-4627-97ec-949e81923d19"],
 "=white, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"+", 
    FractionBox["1", "\[Pi]"]}], TraditionalForm]],ExpressionUUID->
  "e1fa8c61-0d04-450e-94f1-9c888d41c7d6"],
 "=red"
}], "Text",
 CellChangeTimes->{{3.696535963129311*^9, 3.69653597331999*^9}, {
  3.6965361356512623`*^9, 3.6965361470612698`*^9}, {3.696579844268025*^9, 
  3.696579871030807*^9}, {3.7332059902221947`*^9, 3.733205994471569*^9}, {
  3.735061182159693*^9, 3.73506118215981*^9}, {3.735102062878407*^9, 
  3.735102126369197*^9}, {3.735102400783058*^9, 3.73510240887987*^9}, {
  3.735102513492247*^9, 
  3.7351025219266453`*^9}},ExpressionUUID->"7776528a-0e73-4ff2-8b66-\
7d9f0ebba1ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WignerDistributionPlot", "[", 
   RowBox[{
    RowBox[{"v_", "?", "VectorQ"}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"xmin_", "?", "NumericQ"}], ",", 
       RowBox[{"xmax_", "?", "NumericQ"}]}], "}"}], "/;", 
     RowBox[{"xmax", ">", "xmin"}]}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"nmax", ",", "qmax", ",", "w", ",", "W"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"number", " ", "of", " ", "grid", " ", "points"}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"nmax", "=", 
      RowBox[{"Length", "[", "v", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"calculate", " ", "the", " ", "Wigner", " ", "distribution"}], 
      " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"w", "=", 
      RowBox[{"WignerDistribution", "[", "v", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "evaluate", " ", "it", " ", "on", " ", "the", " ", "natural", " ", 
       "dimensionless", " ", "momentum", " ", "grid"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"qmax", "=", 
      RowBox[{"Floor", "[", 
       FractionBox["nmax", "2"], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"W", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"w", "[", 
         RowBox[{"q", " ", "\[Pi]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", 
          RowBox[{"-", "qmax"}], ",", "qmax"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"make", " ", "a", " ", "plot"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"ArrayPlot", "[", 
      RowBox[{"W", ",", 
       RowBox[{"FrameTicks", "\[Rule]", "Automatic"}], ",", 
       RowBox[{"DataRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"xmin", ",", "xmax"}], "}"}], ",", 
          RowBox[{
           FractionBox[
            RowBox[{"qmax", " ", "\[Pi]"}], 
            RowBox[{"xmax", "-", "xmin"}]], 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"xmin", ",", "xmax"}], "}"}], ",", 
          RowBox[{
           FractionBox[
            RowBox[{"qmax", " ", "\[Pi]"}], 
            RowBox[{"xmax", "-", "xmin"}]], 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}]}], "}"}]}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", 
        RowBox[{"1", "/", "GoldenRatio"}]}], ",", 
       RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
       RowBox[{"ColorFunction", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Blend", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"Blue", ",", "White", ",", "Red"}], "}"}], ",", 
            FractionBox[
             RowBox[{
              RowBox[{"\[Pi]", "#"}], "+", "1"}], "2"]}], "]"}], "&"}], 
         ")"}]}]}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6965359845306787`*^9, 3.6965361307427692`*^9}, {
  3.6965362532082663`*^9, 3.696536254635394*^9}, {3.696537441382687*^9, 
  3.696537441572617*^9}, {3.696579875806356*^9, 3.696579915028823*^9}, {
  3.696579945717936*^9, 3.696579949129374*^9}, {3.696580164085631*^9, 
  3.6965801642096767`*^9}, {3.7332059983368597`*^9, 3.733206006193927*^9}, {
  3.735102334910421*^9, 3.7351023604926157`*^9}, {3.735102422800293*^9, 
  3.735102455315316*^9}, {3.7351025530459127`*^9, 3.735102568267737*^9}, {
  3.73564013984133*^9, 3.7356401531523123`*^9}, {3.7356402241415873`*^9, 
  3.735640230726774*^9}, {3.745133256954236*^9, 3.7451332774057283`*^9}, {
  3.745133372735708*^9, 3.745133375766877*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"a52c59a6-0bdf-451d-b05e-576d5dd5d200"],

Cell["plot the Wigner distribution of the ground state:", "Text",
 CellChangeTimes->{{3.684122683674528*^9, 3.684122690801345*^9}, {
  3.684122744824644*^9, 3.684122746750985*^9}, {3.684123531732957*^9, 
  3.6841235496322308`*^9}},ExpressionUUID->"b4dd0c7e-0c4b-47e8-ac04-\
1d0451b9c698"],

Cell[BoxData[
 RowBox[{"WignerDistributionPlot", "[", 
  RowBox[{
   RowBox[{"gsP", "\[LeftDoubleBracket]", 
    RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "a"}], "}"}]}], "]"}]], "Input",
 CellLabel->"In[32]:=",ExpressionUUID->"8064dbf2-de37-45a4-b972-ff1b148e7c3e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 778},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 695, 15, 58, "Text",ExpressionUUID->"59e15e35-b139-4ab1-8d52-a0a6429b9d4e"],
Cell[1256, 37, 2693, 50, 46, "Text",ExpressionUUID->"5ba186e8-492a-4ced-8bd1-f275d540436f"],
Cell[3952, 89, 541, 12, 35, "Text",ExpressionUUID->"77450482-7a40-48bf-9d59-40c9a94b74c8"],
Cell[CellGroupData[{
Cell[4518, 105, 269, 4, 98, "Title",ExpressionUUID->"53a7277b-506a-411e-8251-5a4b806581a4"],
Cell[CellGroupData[{
Cell[4812, 113, 153, 3, 54, "Subsection",ExpressionUUID->"8e6317c8-51ad-417a-af6e-805f9c3eadda"],
Cell[4968, 118, 227, 4, 35, "Text",ExpressionUUID->"8e02522f-4f01-428f-a978-80bca989cf14"],
Cell[5198, 124, 266, 6, 30, "Input",ExpressionUUID->"5e066122-d64b-4b35-ac5d-dfe861f7c36f"],
Cell[5467, 132, 183, 3, 35, "Text",ExpressionUUID->"8bdb61fd-4446-4152-aca7-54a7dade7666"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5687, 140, 221, 4, 54, "Subsection",ExpressionUUID->"0426b6b4-44c8-4714-b6d4-f04f6c59d388"],
Cell[5911, 146, 177, 3, 35, "Text",ExpressionUUID->"f0663002-ad1d-4bf0-9025-e5408fe9f75a"],
Cell[6091, 151, 826, 21, 49, "DisplayFormulaNumbered",ExpressionUUID->"e9655d90-a754-48f4-afbd-2c42db558de9"],
Cell[6920, 174, 276, 4, 35, "Text",ExpressionUUID->"5c165c6e-585d-4d42-95ac-bc1f4fd81c0c"],
Cell[7199, 180, 1476, 44, 126, "Input",ExpressionUUID->"6c5be16d-bc32-40c7-8201-b5abddbe6435"],
Cell[8678, 226, 175, 3, 35, "Text",ExpressionUUID->"300cff4b-7463-42bc-bfd6-87053e2ed315"],
Cell[8856, 231, 599, 15, 30, "Input",ExpressionUUID->"5587a397-a267-4282-872d-5110375f04e3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9492, 251, 161, 3, 54, "Subsection",ExpressionUUID->"b1b21674-37d9-4fc8-a18f-b9b564169153"],
Cell[9656, 256, 159, 3, 35, "Text",ExpressionUUID->"de513c41-8c93-4797-80f6-29802fa04587"],
Cell[9818, 261, 801, 12, 30, "Input",ExpressionUUID->"6ebafd86-d1a9-4adf-8df7-24d5a911deb3"],
Cell[10622, 275, 166, 3, 35, "Text",ExpressionUUID->"d3267872-1c3e-410d-a4d4-2bf2b904045f"],
Cell[10791, 280, 214, 4, 30, "Input",ExpressionUUID->"1e518986-9657-446f-a422-1446bf4a9a8d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11042, 289, 159, 3, 54, "Subsection",ExpressionUUID->"efe8b451-a419-4d8a-b2a6-162f2dc3115c"],
Cell[11204, 294, 167, 3, 35, "Text",ExpressionUUID->"3b3320b9-98d6-48bb-9ea1-02f6d4b388cc"],
Cell[11374, 299, 503, 15, 68, "Input",ExpressionUUID->"600ae0eb-db08-4211-a502-7ad873c97a9b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11914, 319, 186, 3, 54, "Subsection",ExpressionUUID->"1578ce56-fb42-426b-9b26-e30fb32fcd07"],
Cell[12103, 324, 367, 11, 37, "Text",ExpressionUUID->"be8bfa1f-f1cb-41c9-b2be-d2a4cc93dab4"],
Cell[12473, 337, 696, 19, 52, "Input",ExpressionUUID->"e04f2e67-a8b4-40e4-8fbf-ef6597061fe4"],
Cell[13172, 358, 408, 11, 35, "Text",ExpressionUUID->"abbde63b-b4cc-4d4a-a0db-ea893f615f7f"],
Cell[13583, 371, 1165, 32, 54, "Input",ExpressionUUID->"20446bac-32fb-4ce9-9851-d2e8d03d5fc3"],
Cell[14751, 405, 167, 3, 35, "Text",ExpressionUUID->"6d64cd06-db50-4e30-bac9-ff6022ad36cd"],
Cell[14921, 410, 324, 6, 30, "Input",ExpressionUUID->"ef3bccff-a58e-4934-bcff-a96b41badaab"],
Cell[15248, 418, 234, 4, 35, "Text",ExpressionUUID->"ae1f6432-92a3-484a-82a5-138b7dd656b3"],
Cell[15485, 424, 241, 5, 30, "Input",ExpressionUUID->"4e117c32-866e-4476-861f-0a678a43007f"],
Cell[15729, 431, 155, 3, 35, "Text",ExpressionUUID->"f8035b2c-85d5-42d3-98eb-146c87cd6287"],
Cell[15887, 436, 707, 17, 33, "Input",ExpressionUUID->"12fccf49-c506-443d-8426-d6d8e8a85e4d"],
Cell[16597, 455, 193, 3, 35, "Text",ExpressionUUID->"493b0f6e-bc2c-4a96-88eb-4dd496047078"],
Cell[16793, 460, 448, 9, 30, "Input",ExpressionUUID->"8efc5898-4fee-49ba-8675-757c566e51d5"],
Cell[17244, 471, 225, 4, 35, "Text",ExpressionUUID->"9f3e9ad7-003f-4a1c-9005-4de0648cff7d"],
Cell[17472, 477, 802, 18, 30, "Input",ExpressionUUID->"bdc79936-2a9e-479d-b758-f8ed2d5cd7e1"],
Cell[18277, 497, 180, 3, 35, "Text",ExpressionUUID->"5356762f-023f-4c7f-8697-f31e451fc813"],
Cell[18460, 502, 608, 16, 30, "Input",ExpressionUUID->"bf1b74de-d6a7-4249-9b5e-2fcf0fd90de2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19105, 523, 235, 4, 54, "Subsection",ExpressionUUID->"d8534b45-13eb-4df3-9a2a-897444032577"],
Cell[19343, 529, 160, 3, 35, "Text",ExpressionUUID->"653f5c76-5d53-456f-8022-906744b7bd13"],
Cell[19506, 534, 778, 16, 68, "Input",ExpressionUUID->"d0e9e773-25cb-4644-8678-7945d6e690e0"],
Cell[20287, 552, 252, 4, 35, "Text",ExpressionUUID->"0f4824b7-9242-40c4-a82a-9e5294c68c41"],
Cell[20542, 558, 842, 23, 76, "Input",ExpressionUUID->"ed079093-1b66-409e-9b39-246c3b5670f7"],
Cell[21387, 583, 687, 15, 35, "Text",ExpressionUUID->"912cab47-6293-47d4-b411-fc7b3e5f356e"],
Cell[22077, 600, 873, 21, 73, "Input",ExpressionUUID->"9adb3fc7-7d41-4b9e-82fc-105c874d0d0a"],
Cell[22953, 623, 236, 4, 35, "Text",ExpressionUUID->"faf6d941-15a8-47d4-bbd2-3f422cf07f21"],
Cell[23192, 629, 239, 5, 30, "Input",ExpressionUUID->"fd230afe-6bb8-46f9-872b-7cd31251d527"],
Cell[23434, 636, 155, 3, 35, "Text",ExpressionUUID->"296d95d5-6337-4c28-a83b-56da869a504f"],
Cell[23592, 641, 709, 17, 33, "Input",ExpressionUUID->"7938957a-a3e5-4e51-baea-b3c8e241afc2"],
Cell[24304, 660, 193, 3, 35, "Text",ExpressionUUID->"a9102401-883c-48d5-8a2f-c505bc0dad75"],
Cell[24500, 665, 450, 9, 30, "Input",ExpressionUUID->"36d9a2b5-4859-42fa-a242-64f8b8b62d9d"],
Cell[24953, 676, 222, 5, 35, "Text",ExpressionUUID->"1a0979c9-b464-48c2-a68d-d76043db6cd2"],
Cell[25178, 683, 1506, 39, 102, "Input",ExpressionUUID->"a51420f7-c210-4ee3-a696-e6a5ed774290"],
Cell[CellGroupData[{
Cell[26709, 726, 172, 3, 45, "Subsubsection",ExpressionUUID->"1bd35c7e-8df7-4ae4-a1e4-27f98b949ebc"],
Cell[26884, 731, 2671, 66, 157, "Text",ExpressionUUID->"bd85194e-1a3a-466e-8851-234bea845ba1"],
Cell[29558, 799, 3192, 67, 141, "Input",ExpressionUUID->"92750828-fc75-43ce-8d14-0edf44f9db55"],
Cell[32753, 868, 2276, 70, 85, "Text",ExpressionUUID->"7776528a-0e73-4ff2-8b66-7d9f0ebba1ef"],
Cell[35032, 940, 4024, 99, 296, "Input",ExpressionUUID->"a52c59a6-0bdf-451d-b05e-576d5dd5d200"],
Cell[39059, 1041, 288, 4, 35, "Text",ExpressionUUID->"b4dd0c7e-0c4b-47e8-ac04-1d0451b9c698"],
Cell[39350, 1047, 321, 7, 30, "Input",ExpressionUUID->"8064dbf2-de37-45a4-b972-ff1b148e7c3e"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> GroundState.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     30621,        769]
NotebookOptionsPosition[     27785,        720]
NotebookOutlinePosition[     28138,        736]
CellTagsIndexPosition[     28095,        733]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This Mathematica code is part of the lecture script ",
 StyleBox["Introduction to Computational Quantum Mechanics",
  FontSlant->"Italic"],
 " by Roman Schmied. It is licensed under a ",
 ButtonBox["Creative Commons Attribution-ShareAlike 4.0 International License",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://creativecommons.org/licenses/by-sa/4.0/"], None},
  ButtonNote->"http://creativecommons.org/licenses/by-sa/4.0/"],
 "."
}], "Text",
 CellChangeTimes->{{3.669434091682116*^9, 3.669434147842166*^9}, {
  3.669435842013185*^9, 3.669435866952169*^9}, {3.669435915352921*^9, 
  3.669435921977655*^9}}],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJztWltPXFUUJuqDMSnhnYdiJCmYYKimXl5aTH3xDWtMfKlCFRuThhJobEgw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    "], {{0, 31}, {88, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{88, 31},
  PlotRange->{{0, 88}, {0, 31}}]], "Text",
 CellChangeTimes->{3.669607172458665*^9}],

Cell[TextData[{
 "You can download the associated lecture script at ",
 ButtonBox["http://arxiv.org/abs/1403.7050",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://arxiv.org/abs/1403.7050"], None},
  ButtonNote->"http://arxiv.org/abs/1403.7050"]
}], "Text",
 CellChangeTimes->{{3.669434151914299*^9, 3.669434159778274*^9}, {
  3.669435746836981*^9, 3.669435760656741*^9}, {3.669435890511055*^9, 
  3.6694358923333282`*^9}, {3.682242719652669*^9, 3.6822427205773983`*^9}}],

Cell[CellGroupData[{

Cell["\<\
imaginary-time propagation for finding the ground state of the non-linear \
Schr\[ODoubleDot]dinger equation\
\>", "Title",
 CellChangeTimes->{{3.669356489273039*^9, 3.669356492332947*^9}, {
  3.672571380907549*^9, 3.6725713873462048`*^9}, {3.682678290678982*^9, 
  3.68267833186395*^9}, {3.682764418521792*^9, 3.682764435924129*^9}, {
  3.751372055285282*^9, 
  3.751372055540255*^9}},ExpressionUUID->"40fecad3-1358-40e8-a0e8-\
b8c82420394a"],

Cell[CellGroupData[{

Cell["units", "Subsection",
 CellChangeTimes->{{3.735577582186695*^9, 
  3.735577582608306*^9}},ExpressionUUID->"cff6192d-b56f-4f92-8680-\
54777f6a30d1"],

Cell["we use natural units for simplicity:", "Text",
 CellChangeTimes->{{3.735577584023155*^9, 
  3.735577602680982*^9}},ExpressionUUID->"0e1e061c-b49d-41b6-9ec6-\
dab153b1b877"],

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "=", 
   RowBox[{"\[HBar]", "=", 
    RowBox[{"g", "=", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.735577590355571*^9, 3.735577592584391*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"68f259ee-c10d-484d-8e8f-8e4edd9d4782"],

Cell["Other unit systems can be defined here.", "Text",
 CellChangeTimes->{{3.735577840461472*^9, 
  3.7355778546570187`*^9}},ExpressionUUID->"c8b14e43-4251-40e7-ba85-\
e997282fa3b0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["system setup", "Subsection",
 CellChangeTimes->{{3.68267845722009*^9, 
  3.6826784815236273`*^9}},ExpressionUUID->"7f3aaceb-989a-45ed-9ece-\
8736b4d2bb58"],

Cell["basis set size:", "Text",
 CellChangeTimes->{{3.682678482763608*^9, 
  3.6826784847316732`*^9}},ExpressionUUID->"47a935ae-45ff-400b-86fb-\
79b9101284dd"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nmax", "=", "1000"}], ";"}]], "Input",
 CellChangeTimes->{{3.682678485416091*^9, 3.68267848673153*^9}, 
   3.6826848702035227`*^9, 3.682757181910033*^9, {3.7336553478537083`*^9, 
   3.733655367241531*^9}, 3.735145026417994*^9, 3.735145968587099*^9, 
   3.735794583482712*^9, 3.735797457683577*^9, 3.7359244176237698`*^9, 
   3.735924660422327*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"47513bfc-b842-40a6-8ce4-556a1810fbd1"],

Cell["computational grid:", "Text",
 CellChangeTimes->{{3.73514366444119*^9, 
  3.735143670701551*^9}},ExpressionUUID->"fc2455e9-7cf9-486b-a004-\
a94eda5580b9"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", "10"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", 
   FractionBox["a", 
    RowBox[{"nmax", "+", "1"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xgrid", "=", 
   RowBox[{
    RowBox[{"Range", "[", "nmax", "]"}], "*", "\[CapitalDelta]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.735143671247781*^9, 3.7351436852512712`*^9}, 
   3.7351438031821404`*^9, {3.7351439704463377`*^9, 3.7351439706387987`*^9}, 
   3.7351450242437563`*^9, 3.735145967325892*^9, {3.735146139901506*^9, 
   3.735146140116096*^9}, {3.735147431364602*^9, 3.7351474315550013`*^9}, {
   3.7358228819363537`*^9, 3.735822882062357*^9}, {3.735822940269156*^9, 
   3.7358229404997473`*^9}, {3.7359237941890993`*^9, 3.735923794338772*^9}, 
   3.7513730194213552`*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"f9f8e633-aab4-4bd0-9bf9-f068c6226e26"],

Cell[TextData[{
 "potential: gravity well with potential ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"W", "(", "x", ")"}], "=", 
    RowBox[{"m", " ", "g", " ", "x"}]}], TraditionalForm]],ExpressionUUID->
  "04593b68-c2f1-4f91-8106-a9a956cf0336"]
}], "Text",
 CellChangeTimes->{{3.682678491243311*^9, 3.682678492619259*^9}, {
  3.734863460541471*^9, 3.734863466946596*^9}, {3.734870063307316*^9, 
  3.7348700772014713`*^9}, {3.7351436248258467`*^9, 3.735143633199037*^9}, {
  3.7356431206909943`*^9, 
  3.735643124031644*^9}},ExpressionUUID->"416d0fd2-cad8-4e87-81f5-\
aa517324cca8"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"W", "[", "x_", "]"}], "=", 
   RowBox[{"m", "*", "g", "*", "x"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Wgrid", "=", 
   RowBox[{"W", "/@", "xgrid"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.734870096232786*^9, 3.734870152825303*^9}, {
   3.73514364005796*^9, 3.735143642592679*^9}, 3.735143989405788*^9, {
   3.73564312639193*^9, 3.735643127189596*^9}, {3.735643212570636*^9, 
   3.7356432135437603`*^9}, {3.7513730202029743`*^9, 3.751373020835803*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"a37e1dec-4d9f-4d24-b6ae-16e3549827ff"]
}, Open  ]],

Cell[CellGroupData[{

Cell["ground-state calculation", "Subsection",
 CellChangeTimes->{{3.6827645770914087`*^9, 
  3.682764580994*^9}},ExpressionUUID->"e16d5539-679b-43d1-bf79-647be44101ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"groundstate", "[", 
   RowBox[{
    RowBox[{"\[Delta]\[Beta]_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Kappa]_", "?", "NumericQ"}], ",", 
    RowBox[{"tolerance_:", 
     SuperscriptBox["10", 
      RowBox[{"-", "10"}]]}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "Ke", ",", "propKin", ",", "propPot2", ",", "prop", ",", "v0", ",", 
      "\[Gamma]", ",", "Ekin", ",", "Epot", ",", "Eint", ",", "Etot", ",", 
      "\[Mu]"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
     "compute", " ", "the", " ", "diagonal", " ", "elements", " ", "of", " ", 
      
      RowBox[{"exp", "[", 
       RowBox[{
        RowBox[{"-", "\[Delta]\[Beta]"}], "*", "T"}], "]"}]}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Ke", "=", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         RowBox[{"-", "\[Delta]\[Beta]"}], "*", 
         SuperscriptBox[
          RowBox[{"Range", "[", "nmax", "]"}], "2"], "*", 
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], 
           SuperscriptBox["\[HBar]", "2"]}], 
          RowBox[{"2", "m", " ", 
           SuperscriptBox["a", "2"]}]]}], "]"}], "//", "N"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
       "propagate", " ", "by", " ", "a", " ", "full", " ", "imaginary"}], "-",
        "time", "-", 
       RowBox[{"step", " ", "with", " ", "T"}]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"propKin", "[", "v_", "]"}], ":=", 
      RowBox[{"Normalize", "[", 
       RowBox[{"FourierDST", "[", 
        RowBox[{
         RowBox[{"Ke", "*", 
          RowBox[{"FourierDST", "[", 
           RowBox[{"v", ",", "1"}], "]"}]}], ",", "1"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
       "propagate", " ", "by", " ", "a", " ", "half", " ", "imaginary"}], "-",
        "time", "-", 
       RowBox[{"step", " ", "with", " ", "V"}]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"propPot2", "[", "v_", "]"}], ":=", 
      RowBox[{"Normalize", "[", 
       RowBox[{
        RowBox[{"Exp", "[", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["\[Delta]\[Beta]", "2"]}], "*", 
          RowBox[{"(", 
           RowBox[{"Wgrid", "+", 
            RowBox[{"\[Kappa]", "*", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"Abs", "[", "v", "]"}], "2"], "/", 
              "\[CapitalDelta]"}]}]}], ")"}]}], "]"}], "*", "v"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
       "propagate", " ", "by", " ", "a", " ", "full", " ", "imaginary"}], "-",
        "time", "-", 
       RowBox[{"step", " ", "by"}]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"H", "=", 
       RowBox[{"T", "+", 
        RowBox[{
        "V", " ", "using", " ", "the", " ", "Trotter", " ", 
         "approximation"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"prop", "[", "v_", "]"}], ":=", 
      RowBox[{"propPot2", "[", 
       RowBox[{"propKin", "[", 
        RowBox[{"propPot2", "[", "v", "]"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"random", " ", "starting", " ", "point"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"v0", "=", 
      RowBox[{"Normalize", "@", 
       RowBox[{"RandomVariate", "[", 
        RowBox[{
         RowBox[{"NormalDistribution", "[", "]"}], ",", "nmax"}], "]"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "propagation", " ", "to", " ", "the", " ", "ground", " ", "state"}], 
      " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"\[Gamma]", "=", 
      RowBox[{"FixedPoint", "[", 
       RowBox[{"prop", ",", "v0", ",", 
        RowBox[{"SameTest", "\[Rule]", 
         RowBox[{"Function", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"v1", ",", "v2"}], "}"}], ",", 
           RowBox[{
            RowBox[{"Norm", "[", 
             RowBox[{"v1", "-", "v2"}], "]"}], "<", "tolerance"}]}], 
          "]"}]}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"energy", " ", "components"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Ekin", "=", 
      RowBox[{
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], 
         SuperscriptBox["\[HBar]", "2"]}], 
        RowBox[{"2", "m", " ", 
         SuperscriptBox["a", "2"]}]], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Range", "[", "nmax", "]"}], "2"], ".", 
        SuperscriptBox[
         RowBox[{"Abs", "[", 
          RowBox[{"FourierDST", "[", 
           RowBox[{"\[Gamma]", ",", "1"}], "]"}], "]"}], "2"]}]}]}], ";", " ", 
     RowBox[{"(*", " ", "kinetic", " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Epot", "=", 
      RowBox[{"Wgrid", ".", 
       SuperscriptBox[
        RowBox[{"Abs", "[", "\[Gamma]", "]"}], "2"]}]}], ";", " ", 
     RowBox[{"(*", " ", "potential", " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Eint", "=", 
      RowBox[{
       FractionBox["\[Kappa]", 
        RowBox[{"2", "\[CapitalDelta]"}]], 
       RowBox[{"Total", "[", 
        SuperscriptBox[
         RowBox[{"Abs", "[", "\[Gamma]", "]"}], "4"], "]"}]}]}], ";", " ", 
     RowBox[{"(*", " ", "interaction", " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"total", " ", "energy"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"Etot", "=", 
      RowBox[{"Ekin", "+", "Epot", "+", "Eint"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"chemical", " ", "potential"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"\[Mu]", "=", 
      RowBox[{"Ekin", "+", "Epot", "+", 
       RowBox[{"2", "Eint"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"return", " ", "energy"}], ",", " ", 
       RowBox[{"chemical", " ", "potential"}], ",", " ", 
       RowBox[{
        RowBox[{"and", " ", "ground"}], "-", 
        RowBox[{"state", " ", "coefficients"}]}]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"{", 
      RowBox[{"Etot", ",", "\[Mu]", ",", "\[Gamma]"}], "}"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.682764441950457*^9, 3.682764561161796*^9}, {
   3.682764601032049*^9, 3.6827646474274197`*^9}, {3.6827646779994164`*^9, 
   3.6827647453149652`*^9}, {3.682764805750387*^9, 3.6827648911267643`*^9}, {
   3.682764954814046*^9, 3.682765072118578*^9}, 3.682765805174741*^9, {
   3.682848895615068*^9, 3.6828490239085693`*^9}, {3.682849869820217*^9, 
   3.68284987744656*^9}, {3.6833723311799583`*^9, 3.683372347788813*^9}, {
   3.684057747198338*^9, 3.684057747513299*^9}, {3.6840577811953087`*^9, 
   3.6840578614196243`*^9}, 3.684059844784484*^9, {3.6840599202393513`*^9, 
   3.68405992821877*^9}, {3.684060354821858*^9, 3.684060356158882*^9}, {
   3.70341799655107*^9, 3.703417999390106*^9}, {3.73365761143338*^9, 
   3.733657652839747*^9}, {3.7359238114689903`*^9, 3.7359238400513067`*^9}, {
   3.7359238743748827`*^9, 3.735923894961347*^9}, {3.751373022074173*^9, 
   3.7513730231058903`*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"69688f65-8e4b-4a3d-8181-286c4af1d09b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["calculations", "Subsection",
 CellChangeTimes->{{3.684060528507798*^9, 
  3.684060529665615*^9}},ExpressionUUID->"a91bbc54-1073-4df4-b7c7-\
d4d0411d1bc5"],

Cell["ground-state density for repulsive interactions:", "Text",
 CellChangeTimes->{{3.682765160373715*^9, 
  3.68276517104887*^9}},ExpressionUUID->"7392a106-ffcc-4b0a-b2e9-\
de12c1fc57e2"],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "=", 
      RowBox[{"15", "*", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"g", " ", 
           SuperscriptBox["\[HBar]", "4"]}], "m"], ")"}], 
        FractionBox["1", "3"]]}]}], ",", 
     RowBox[{"\[Delta]\[Beta]", "=", 
      SuperscriptBox["10", 
       RowBox[{"-", "4"}]]}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Etot", ",", "\[Mu]", ",", "\[Gamma]"}], "}"}], "=", 
     RowBox[{"groundstate", "[", 
      RowBox[{"\[Delta]\[Beta]", ",", "\[Kappa]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"ListLinePlot", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"xgrid", ",", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Abs", "[", "\[Gamma]", "]"}], "2"], "/", 
            "\[CapitalDelta]"}]}], "}"}], "\[Transpose]"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"a", ",", "0"}], "}"}], "}"}]}], "]"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"PlotLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Etot", ",", "\[Mu]"}], "}"}]}]}], "]"}]}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.682765175237936*^9, 3.682765238775673*^9}, {
   3.682766487895481*^9, 3.682766487985042*^9}, {3.682766756411784*^9, 
   3.682766763184895*^9}, {3.682849031963826*^9, 3.6828490393307467`*^9}, {
   3.683372429134417*^9, 3.683372438988524*^9}, {3.735923907553741*^9, 
   3.7359239174696207`*^9}, {3.735924087871704*^9, 3.7359240900357113`*^9}, {
   3.73592449975198*^9, 3.73592448944632*^9}, {3.735924580091707*^9, 
   3.735924590307501*^9}, {3.7359246569144*^9, 3.735924657358375*^9}, {
   3.7359246972564783`*^9, 3.735924706523806*^9}, 3.75137302398806*^9},
 CellLabel->"In[9]:=",ExpressionUUID->"75088270-1ba8-4739-bc04-8b8a2d0c86ca"],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "=", 
      RowBox[{"3", "*", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"g", " ", 
           SuperscriptBox["\[HBar]", "4"]}], "m"], ")"}], 
        FractionBox["1", "3"]]}]}], ",", 
     RowBox[{"\[Delta]\[Beta]", "=", 
      SuperscriptBox["10", 
       RowBox[{"-", "4"}]]}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Etot", ",", "\[Mu]", ",", "\[Gamma]"}], "}"}], "=", 
     RowBox[{"groundstate", "[", 
      RowBox[{"\[Delta]\[Beta]", ",", "\[Kappa]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"ListLinePlot", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"xgrid", ",", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Abs", "[", "\[Gamma]", "]"}], "2"], "/", 
            "\[CapitalDelta]"}]}], "}"}], "\[Transpose]"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"a", ",", "0"}], "}"}], "}"}]}], "]"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"PlotLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Etot", ",", "\[Mu]"}], "}"}]}]}], "]"}]}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.682765175237936*^9, 3.682765238775673*^9}, {
   3.682766487895481*^9, 3.682766487985042*^9}, {3.682766756411784*^9, 
   3.682766763184895*^9}, {3.682849031963826*^9, 3.6828490393307467`*^9}, {
   3.683372429134417*^9, 3.683372438988524*^9}, {3.735923907553741*^9, 
   3.7359239174696207`*^9}, {3.735924087871704*^9, 3.7359240900357113`*^9}, {
   3.73592449975198*^9, 3.73592448944632*^9}, {3.735924580091707*^9, 
   3.735924590307501*^9}, {3.7359246569144*^9, 3.735924657358375*^9}, {
   3.7359246972564783`*^9, 3.735924706523806*^9}, {3.73596243603734*^9, 
   3.735962439590227*^9}, 3.7513730247221127`*^9},
 CellLabel->"In[10]:=",ExpressionUUID->"2ba507d7-e82c-4701-99cb-1bfe390d8f7f"],

Cell["ground-state density for no interactions:", "Text",
 CellChangeTimes->{{3.682765160373715*^9, 3.68276517104887*^9}, {
  3.682849060223571*^9, 
  3.682849061414551*^9}},ExpressionUUID->"feb31b84-4dba-4397-965f-\
86a89d31d888"],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "=", 
      RowBox[{"0", "*", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"g", " ", 
           SuperscriptBox["\[HBar]", "4"]}], "m"], ")"}], 
        FractionBox["1", "3"]]}]}], ",", 
     RowBox[{"\[Delta]\[Beta]", "=", 
      SuperscriptBox["10", 
       RowBox[{"-", "4"}]]}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Etot", ",", "\[Mu]", ",", "\[Gamma]"}], "}"}], "=", 
     RowBox[{"groundstate", "[", 
      RowBox[{"\[Delta]\[Beta]", ",", "\[Kappa]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"ListLinePlot", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"xgrid", ",", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Abs", "[", "\[Gamma]", "]"}], "2"], "/", 
            "\[CapitalDelta]"}]}], "}"}], "\[Transpose]"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"a", ",", "0"}], "}"}], "}"}]}], "]"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"PlotLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Etot", ",", "\[Mu]"}], "}"}]}]}], "]"}]}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.682765175237936*^9, 3.682765238775673*^9}, {
   3.682766487895481*^9, 3.682766487985042*^9}, {3.682766756411784*^9, 
   3.682766763184895*^9}, {3.682849031963826*^9, 3.6828490393307467`*^9}, {
   3.683372429134417*^9, 3.683372438988524*^9}, {3.735923907553741*^9, 
   3.7359239174696207`*^9}, {3.735924087871704*^9, 3.7359240900357113`*^9}, {
   3.73592449975198*^9, 3.73592448944632*^9}, {3.735924580091707*^9, 
   3.735924590307501*^9}, {3.7359246569144*^9, 3.735924672237504*^9}, 
   3.735924712718996*^9, 
   3.751373025440488*^9},ExpressionUUID->"155d6785-b2ef-4779-8661-\
9489322888d6"],

Cell["ground-state density for attractive interactions:", "Text",
 CellChangeTimes->{{3.682765160373715*^9, 3.68276517104887*^9}, {
  3.682765245704303*^9, 
  3.682765248573104*^9}},ExpressionUUID->"1eee447b-a4fb-435f-a331-\
fd2be9de1c86"],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "=", 
      RowBox[{
       RowBox[{"-", "3"}], "*", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"g", " ", 
           SuperscriptBox["\[HBar]", "4"]}], "m"], ")"}], 
        FractionBox["1", "3"]]}]}], ",", 
     RowBox[{"\[Delta]\[Beta]", "=", 
      SuperscriptBox["10", 
       RowBox[{"-", "4"}]]}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Etot", ",", "\[Mu]", ",", "\[Gamma]"}], "}"}], "=", 
     RowBox[{"groundstate", "[", 
      RowBox[{"\[Delta]\[Beta]", ",", "\[Kappa]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"ListLinePlot", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"xgrid", ",", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Abs", "[", "\[Gamma]", "]"}], "2"], "/", 
            "\[CapitalDelta]"}]}], "}"}], "\[Transpose]"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"a", ",", "0"}], "}"}], "}"}]}], "]"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"PlotLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Etot", ",", "\[Mu]"}], "}"}]}]}], "]"}]}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.682765175237936*^9, 3.682765238775673*^9}, {
   3.682766487895481*^9, 3.682766487985042*^9}, {3.682766756411784*^9, 
   3.682766763184895*^9}, {3.682849031963826*^9, 3.6828490393307467`*^9}, {
   3.683372429134417*^9, 3.683372438988524*^9}, {3.735923907553741*^9, 
   3.7359239174696207`*^9}, {3.735924087871704*^9, 3.7359240900357113`*^9}, {
   3.73592449975198*^9, 3.73592448944632*^9}, {3.735924580091707*^9, 
   3.735924590307501*^9}, {3.7359246569144*^9, 3.7359246693701153`*^9}, 
   3.735924714726701*^9, 3.735962447299488*^9, 
   3.7513730260745077`*^9},ExpressionUUID->"98d06f98-1080-4098-9048-\
f1c707c50104"],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "=", 
      RowBox[{
       RowBox[{"-", "15"}], "*", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"g", " ", 
           SuperscriptBox["\[HBar]", "4"]}], "m"], ")"}], 
        FractionBox["1", "3"]]}]}], ",", 
     RowBox[{"\[Delta]\[Beta]", "=", 
      SuperscriptBox["10", 
       RowBox[{"-", "4"}]]}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Etot", ",", "\[Mu]", ",", "\[Gamma]"}], "}"}], "=", 
     RowBox[{"groundstate", "[", 
      RowBox[{"\[Delta]\[Beta]", ",", "\[Kappa]"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"ListLinePlot", "[", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], "}"}], ",", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"xgrid", ",", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Abs", "[", "\[Gamma]", "]"}], "2"], "/", 
            "\[CapitalDelta]"}]}], "}"}], "\[Transpose]"}], ",", 
        RowBox[{"{", 
         RowBox[{"{", 
          RowBox[{"a", ",", "0"}], "}"}], "}"}]}], "]"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
      RowBox[{"PlotLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Etot", ",", "\[Mu]"}], "}"}]}]}], "]"}]}]}], "]"}]], "Input",\

 CellChangeTimes->{{3.682765175237936*^9, 3.682765238775673*^9}, {
   3.682766487895481*^9, 3.682766487985042*^9}, {3.682766756411784*^9, 
   3.682766763184895*^9}, {3.682849031963826*^9, 3.6828490393307467`*^9}, {
   3.683372429134417*^9, 3.683372438988524*^9}, {3.735923907553741*^9, 
   3.7359239174696207`*^9}, {3.735924087871704*^9, 3.7359240900357113`*^9}, {
   3.73592449975198*^9, 3.73592448944632*^9}, {3.735924580091707*^9, 
   3.735924590307501*^9}, {3.7359246569144*^9, 3.7359246693701153`*^9}, 
   3.735924714726701*^9, 
   3.751373026941078*^9},ExpressionUUID->"e7c47246-f886-4655-97ac-\
a59c5642ddde"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 778},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 638, 14, 58, "Text",ExpressionUUID->"c5e0a17f-60bd-4915-ace4-a70943a7ea05"],
Cell[1199, 36, 2633, 48, 46, "Text",ExpressionUUID->"2438a101-bb30-42fe-9131-27a476c317eb"],
Cell[3835, 86, 481, 10, 35, "Text",ExpressionUUID->"547ba051-1c08-434a-8df9-2e774b7f7c59"],
Cell[CellGroupData[{
Cell[4341, 100, 453, 9, 160, "Title",ExpressionUUID->"40fecad3-1358-40e8-a0e8-b8c82420394a"],
Cell[CellGroupData[{
Cell[4819, 113, 153, 3, 54, "Subsection",ExpressionUUID->"cff6192d-b56f-4f92-8680-54777f6a30d1"],
Cell[4975, 118, 178, 3, 35, "Text",ExpressionUUID->"0e1e061c-b49d-41b6-9ec6-dab153b1b877"],
Cell[5156, 123, 266, 6, 30, "Input",ExpressionUUID->"68f259ee-c10d-484d-8e8f-8e4edd9d4782"],
Cell[5425, 131, 183, 3, 35, "Text",ExpressionUUID->"c8b14e43-4251-40e7-ba85-e997282fa3b0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5645, 139, 161, 3, 54, "Subsection",ExpressionUUID->"7f3aaceb-989a-45ed-9ece-8736b4d2bb58"],
Cell[5809, 144, 159, 3, 35, "Text",ExpressionUUID->"47a935ae-45ff-400b-86fb-79b9101284dd"],
Cell[5971, 149, 460, 8, 30, "Input",ExpressionUUID->"47513bfc-b842-40a6-8ce4-556a1810fbd1"],
Cell[6434, 159, 160, 3, 35, "Text",ExpressionUUID->"fc2455e9-7cf9-486b-a004-a94eda5580b9"],
Cell[6597, 164, 904, 19, 89, "Input",ExpressionUUID->"f9f8e633-aab4-4bd0-9bf9-f068c6226e26"],
Cell[7504, 185, 592, 14, 35, "Text",ExpressionUUID->"416d0fd2-cad8-4e87-81f5-aa517324cca8"],
Cell[8099, 201, 581, 12, 52, "Input",ExpressionUUID->"a37e1dec-4d9f-4d24-b6ae-16e3549827ff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8717, 218, 169, 2, 54, "Subsection",ExpressionUUID->"e16d5539-679b-43d1-bf79-647be44101ef"],
Cell[8889, 222, 7445, 188, 608, "Input",ExpressionUUID->"69688f65-8e4b-4a3d-8181-286c4af1d09b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16371, 415, 160, 3, 54, "Subsection",ExpressionUUID->"a91bbc54-1073-4df4-b7c7-d4d0411d1bc5"],
Cell[16534, 420, 189, 3, 35, "Text",ExpressionUUID->"7392a106-ffcc-4b0a-b2e9-de12c1fc57e2"],
Cell[16726, 425, 2109, 53, 110, "Input",ExpressionUUID->"75088270-1ba8-4739-bc04-8b8a2d0c86ca"],
Cell[18838, 480, 2161, 54, 110, "Input",ExpressionUUID->"2ba507d7-e82c-4701-99cb-1bfe390d8f7f"],
Cell[21002, 536, 231, 4, 35, "Text",ExpressionUUID->"feb31b84-4dba-4397-965f-86a89d31d888"],
Cell[21236, 542, 2066, 54, 110, "Input",ExpressionUUID->"155d6785-b2ef-4779-8661-9489322888d6"],
Cell[23305, 598, 239, 4, 35, "Text",ExpressionUUID->"1eee447b-a4fb-435f-a331-fd2be9de1c86"],
Cell[23547, 604, 2115, 55, 110, "Input",ExpressionUUID->"98d06f98-1080-4098-9048-f1c707c50104"],
Cell[25665, 661, 2092, 55, 110, "Input",ExpressionUUID->"e7c47246-f886-4655-97ac-a59c5642ddde"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> IsingModel.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     49694,       1375]
NotebookOptionsPosition[     45165,       1296]
NotebookOutlinePosition[     45518,       1312]
CellTagsIndexPosition[     45475,       1309]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This Mathematica code is part of the lecture script ",
 StyleBox["Introduction to Computational Quantum Mechanics",
  FontSlant->"Italic"],
 " by Roman Schmied. It is licensed under a ",
 ButtonBox["Creative Commons Attribution-ShareAlike 4.0 International License",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://creativecommons.org/licenses/by-sa/4.0/"], None},
  ButtonNote->"http://creativecommons.org/licenses/by-sa/4.0/"],
 "."
}], "Text",
 CellChangeTimes->{{3.669434091682116*^9, 3.669434147842166*^9}, {
  3.669435842013185*^9, 3.669435866952169*^9}, {3.669435915352921*^9, 
  3.669435921977655*^9}}],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJztWltPXFUUJuqDMSnhnYdiJCmYYKimXl5aTH3xDWtMfKlCFRuThhJobEgw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    "], {{0, 31}, {88, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{88, 31},
  PlotRange->{{0, 88}, {0, 31}}]], "Text",
 CellChangeTimes->{3.669607172458665*^9}],

Cell[TextData[{
 "You can download the associated lecture script at ",
 ButtonBox["http://arxiv.org/abs/1403.7050",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://arxiv.org/abs/1403.7050"], None},
  ButtonNote->"http://arxiv.org/abs/1403.7050"]
}], "Text",
 CellChangeTimes->{{3.669434151914299*^9, 3.669434159778274*^9}, {
  3.669435746836981*^9, 3.669435760656741*^9}, {3.669435890511055*^9, 
  3.6694358923333282`*^9}}],

Cell[CellGroupData[{

Cell["transverse Ising model", "Title",
 CellChangeTimes->{{3.669356489273039*^9, 3.669356492332947*^9}, {
  3.751372029826179*^9, 
  3.751372030065608*^9}},ExpressionUUID->"e3995385-4d28-4d3c-8437-\
99f48439bfcb"],

Cell[CellGroupData[{

Cell["quantum-mechanical spin and angular momentum operators", "Subsection",
 CellChangeTimes->{{3.669352573273164*^9, 3.669352578882872*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SpinQ", "[", "S_", "]"}], ":=", 
  RowBox[{
   RowBox[{"IntegerQ", "[", 
    RowBox[{"2", "S"}], "]"}], "&&", 
   RowBox[{"S", "\[GreaterEqual]", "0"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"splus", "[", "0", "]"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", "0", "}"}], "}"}], "//", "SparseArray"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"splus", "[", 
   RowBox[{"S_", "?", "SpinQ"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"splus", "[", "S", "]"}], "=", " ", 
   RowBox[{"SparseArray", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Band", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], "]"}], "\[Rule]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"S", 
           RowBox[{"(", 
            RowBox[{"S", "+", "1"}], ")"}]}], "-", 
          RowBox[{"M", 
           RowBox[{"(", 
            RowBox[{"M", "+", "1"}], ")"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"M", ",", 
          RowBox[{"S", "-", "1"}], ",", 
          RowBox[{"-", "S"}], ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "S"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "S"}], "+", "1"}]}], "}"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"sminus", "[", 
   RowBox[{"S_", "?", "SpinQ"}], "]"}], ":=", 
  RowBox[{"Transpose", "[", 
   RowBox[{"splus", "[", "S", "]"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"sx", "[", 
   RowBox[{"S_", "?", "SpinQ"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"sx", "[", "S", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"splus", "[", "S", "]"}], "+", 
      RowBox[{"sminus", "[", "S", "]"}]}], ")"}], "/", "2"}]}]}], "\n", 
 RowBox[{
  RowBox[{"sy", "[", 
   RowBox[{"S_", "?", "SpinQ"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"sy", "[", "S", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"splus", "[", "S", "]"}], "-", 
      RowBox[{"sminus", "[", "S", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "I"}], ")"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"sz", "[", 
   RowBox[{"S_", "?", "SpinQ"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"sz", "[", "S", "]"}], "=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Band", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], "]"}], "\[Rule]", 
      RowBox[{"Range", "[", 
       RowBox[{"S", ",", 
        RowBox[{"-", "S"}], ",", 
        RowBox[{"-", "1"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "S"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "S"}], "+", "1"}]}], "}"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"id", "[", 
   RowBox[{"S_", "?", "SpinQ"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"id", "[", "S", "]"}], "=", 
   RowBox[{"IdentityMatrix", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "S"}], "+", "1"}], ",", "SparseArray"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.669352559553863*^9, 3.669352619543499*^9}, {
  3.755238609624197*^9, 3.755238614902876*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"e52c5a78-d091-431d-8bee-d086ee5023cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell["operators acting on many spins", "Subsection",
 CellChangeTimes->{{3.669356502774881*^9, 
  3.669356507330225*^9}},ExpressionUUID->"ba99e7d6-23b6-4f28-a6c1-\
70676c452132"],

Cell[TextData[{
 "an operator ",
 Cell[BoxData[
  FormBox["a", TraditionalForm]],ExpressionUUID->
  "0beb2448-f210-4c48-960c-8ef5308a5e47"],
 " acting on spin ",
 Cell[BoxData[
  FormBox["k", TraditionalForm]],ExpressionUUID->
  "f85ffc19-0abc-46ca-8427-e2c8659c4c5a"],
 " out of a set of ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]],ExpressionUUID->
  "e7313b9b-efe9-4305-b490-aa2d7b83e82e"],
 " spins-",
 Cell[BoxData[
  FormBox["S", TraditionalForm]],ExpressionUUID->
  "b45551d4-3600-4dda-a394-7a97b4ba7e42"],
 ":"
}], "Text",
 CellChangeTimes->{{3.669356518062566*^9, 
  3.6693565389094057`*^9}},ExpressionUUID->"189c6e6e-12f5-4e3e-8b06-\
a4b9b6e612f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"op", "[", 
    RowBox[{
     RowBox[{"S_", "?", "SpinQ"}], ",", "n_Integer", ",", "k_Integer", ",", 
     RowBox[{"a_", "?", "MatrixQ"}]}], "]"}], "/;", 
   RowBox[{
    RowBox[{"1", "\[LessEqual]", "k", "\[LessEqual]", "n"}], "&&", 
    RowBox[{
     RowBox[{"Dimensions", "[", "a", "]"}], "\[Equal]", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "S"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "S"}], "+", "1"}]}], "}"}]}]}]}], ":=", 
  RowBox[{"KroneckerProduct", "[", 
   RowBox[{
    RowBox[{"IdentityMatrix", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "S"}], "+", "1"}], ")"}], 
       RowBox[{"k", "-", "1"}]], ",", "SparseArray"}], "]"}], ",", "a", ",", 
    RowBox[{"IdentityMatrix", "[", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "S"}], "+", "1"}], ")"}], 
       RowBox[{"n", "-", "k"}]], ",", "SparseArray"}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.669356515340596*^9, 3.669356515341918*^9}, {
  3.6693571117238398`*^9, 3.669357154610497*^9}, {3.755241852451318*^9, 
  3.75524188966756*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"1c26883e-9727-4530-b384-a52cfa676085"],

Cell[TextData[{
 "spin operators acting on spin ",
 Cell[BoxData[
  FormBox["k", TraditionalForm]],ExpressionUUID->
  "47273c04-dbe2-444f-9d76-24c470a2db14"],
 " out of a set of ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]],ExpressionUUID->
  "b71cc81a-d8e0-491e-b82c-0e59a3f39953"],
 " spins-",
 Cell[BoxData[
  FormBox["S", TraditionalForm]],ExpressionUUID->
  "53211c1b-00ba-4431-8791-6bd60100262f"],
 ":"
}], "Text",
 CellChangeTimes->{{3.669356518062566*^9, 3.6693565389094057`*^9}, {
  3.669357160605501*^9, 
  3.669357163868093*^9}},ExpressionUUID->"bce99a03-040d-4301-86cd-\
6d30ff7ee126"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"sx", "[", 
    RowBox[{
     RowBox[{"S_", "?", "SpinQ"}], ",", "n_Integer", ",", "k_Integer"}], 
    "]"}], "/;", 
   RowBox[{"1", "\[LessEqual]", "k", "\[LessEqual]", "n"}]}], ":=", 
  RowBox[{"op", "[", 
   RowBox[{"S", ",", "n", ",", "k", ",", 
    RowBox[{"sx", "[", "S", "]"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"sy", "[", 
    RowBox[{
     RowBox[{"S_", "?", "SpinQ"}], ",", "n_Integer", ",", "k_Integer"}], 
    "]"}], "/;", 
   RowBox[{"1", "\[LessEqual]", "k", "\[LessEqual]", "n"}]}], ":=", 
  RowBox[{"op", "[", 
   RowBox[{"S", ",", "n", ",", "k", ",", 
    RowBox[{"sy", "[", "S", "]"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"sz", "[", 
    RowBox[{
     RowBox[{"S_", "?", "SpinQ"}], ",", "n_Integer", ",", "k_Integer"}], 
    "]"}], "/;", 
   RowBox[{"1", "\[LessEqual]", "k", "\[LessEqual]", "n"}]}], ":=", 
  RowBox[{"op", "[", 
   RowBox[{"S", ",", "n", ",", "k", ",", 
    RowBox[{"sz", "[", "S", "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.669356515340596*^9, 3.669356515341918*^9}, {
  3.6693571117238398`*^9, 3.669357154610497*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"77338114-cefb-47b3-8e6a-ac66df07daf7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hamiltonian", "Subsection",
 CellChangeTimes->{{3.669357180362071*^9, 
  3.669357181564768*^9}},ExpressionUUID->"a03fff3b-25fa-4514-9c08-\
51145f0e9387"],

Cell[TextData[{
 "transverse Ising model on a ring of ",
 Cell[BoxData[
  FormBox["N", TraditionalForm]],ExpressionUUID->
  "cbffc3fa-d1bb-44cf-b9cb-4677385c927a"],
 " spins:"
}], "Text",
 CellChangeTimes->{{3.7154073356990623`*^9, 
  3.715407352456781*^9}},ExpressionUUID->"5f2d9558-e4c6-46e3-bb9f-\
087344fc0f38"],

Cell[BoxData[
 FormBox[
  RowBox[{
   OverscriptBox["H", "^"], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["b", "2"]}], 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"k", "=", "1"}], "N"], 
      SubsuperscriptBox[
       OverscriptBox["S", "^"], "x", 
       RowBox[{"(", "k", ")"}]]}]}], "-", 
    RowBox[{
     UnderoverscriptBox["\[Sum]", 
      RowBox[{"k", "=", "1"}], 
      RowBox[{"N", "-", "1"}]], 
     RowBox[{
      SubsuperscriptBox[
       OverscriptBox["S", "^"], "z", 
       RowBox[{"(", "k", ")"}]], 
      SubsuperscriptBox[
       OverscriptBox["S", "^"], "z", 
       RowBox[{"(", 
        RowBox[{"k", "+", "1"}], ")"}]]}]}]}]}], 
  TraditionalForm]], "DisplayFormulaNumbered",
 CellChangeTimes->{{3.669357187411963*^9, 3.669357262712125*^9}, {
   3.715407318056921*^9, 3.715407323411457*^9}, 
   3.7154073619979153`*^9},ExpressionUUID->"0601ac50-0f53-494e-8d7a-\
a6f05759b43f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"H", "[", 
   RowBox[{
    RowBox[{"S_", "?", "SpinQ"}], ",", 
    RowBox[{"n_Integer", "/;", 
     RowBox[{"n", "\[GreaterEqual]", "3"}]}], ",", "b_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["b", "2"]}], 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"sx", "[", 
       RowBox[{"S", ",", "n", ",", "k"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "n"}], "}"}]}], "]"}]}], "-", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"sz", "[", 
       RowBox[{"S", ",", "n", ",", "k"}], "]"}], ".", 
      RowBox[{"sz", "[", 
       RowBox[{"S", ",", "n", ",", 
        RowBox[{"Mod", "[", 
         RowBox[{
          RowBox[{"k", "+", "1"}], ",", "n", ",", "1"}], "]"}]}], "]"}]}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "n"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.669357182757553*^9, 3.669357182758881*^9}, {
  3.669357269463717*^9, 3.6693572775963507`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"7c14527e-3728-4c0f-891f-9e494e4ce0e9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["asymptotic ground states", "Subsection",
 CellChangeTimes->{{3.669357329988249*^9, 
  3.669357334205896*^9}},ExpressionUUID->"7f11a72b-d9c9-456f-b629-\
6d1a3a4417a8"],

Cell[TextData[{
 "product state ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    TemplateBox[{"\[Theta]"},
     "Ket"], 
    RowBox[{"\[CircleTimes]", "N"}]], TraditionalForm]],ExpressionUUID->
  "0e6abc8b-805c-4380-b503-642b47d858fe"],
 ":"
}], "Text",
 CellChangeTimes->{{3.669357350687016*^9, 
  3.669357394291416*^9}},ExpressionUUID->"18175f2b-14fa-4955-8428-\
53357062f989"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"productstate", "[", 
    RowBox[{
     RowBox[{"\[Theta]_", "?", "VectorQ"}], ",", "1"}], "]"}], "=", 
   "\[Theta]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"productstate", "[", 
   RowBox[{
    RowBox[{"\[Theta]_", "?", "VectorQ"}], ",", 
    RowBox[{"n_Integer", "/;", 
     RowBox[{"n", "\[GreaterEqual]", "2"}]}]}], "]"}], ":=", 
  RowBox[{"Flatten", "[", 
   RowBox[{"KroneckerProduct", "@@", 
    RowBox[{"Table", "[", 
     RowBox[{"\[Theta]", ",", "n"}], "]"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6693573489797573`*^9, 3.669357374011478*^9}, {
   3.732441020251861*^9, 3.73244103469547*^9}, 3.732441177925366*^9},
 CellLabel->"In[14]:=",ExpressionUUID->"feab65ac-ec12-4d7e-baaf-47c4e44ed78a"],

Cell["parallel-spin states:", "Text",
 CellChangeTimes->{{3.669357433216735*^9, 
  3.669357436040885*^9}},ExpressionUUID->"f3b08667-856d-48e2-8370-\
928c1ca1d3d0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xup", "[", 
   RowBox[{"S_", "?", "SpinQ"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{"-", "S"}]], 
   RowBox[{"Table", "[", 
    RowBox[{
     SqrtBox[
      RowBox[{"Binomial", "[", 
       RowBox[{
        RowBox[{"2", "S"}], ",", 
        RowBox[{"M", "+", "S"}]}], "]"}]], ",", 
     RowBox[{"{", 
      RowBox[{"M", ",", "S", ",", 
       RowBox[{"-", "S"}], ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"xdn", "[", 
   RowBox[{"S_", "?", "SpinQ"}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["2", 
    RowBox[{"-", "S"}]], 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"-", "1"}], ")"}], 
       RowBox[{"M", "+", "S"}]], 
      SqrtBox[
       RowBox[{"Binomial", "[", 
        RowBox[{
         RowBox[{"2", "S"}], ",", 
         RowBox[{"M", "+", "S"}]}], "]"}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"M", ",", "S", ",", 
       RowBox[{"-", "S"}], ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"zup", "[", 
   RowBox[{"S_", "?", "SpinQ"}], "]"}], ":=", 
  RowBox[{"SparseArray", "[", 
   RowBox[{
    RowBox[{"1", "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"2", "S"}], "+", "1"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"zdn", "[", 
   RowBox[{"S_", "?", "SpinQ"}], "]"}], ":=", 
  RowBox[{"SparseArray", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "1"}], "\[Rule]", "1"}], ",", 
    RowBox[{
     RowBox[{"2", "S"}], "+", "1"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.669357451142497*^9, 3.669357497240774*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"60d608de-f045-4f20-879d-a7b5712b9f55"],

Cell["product states:", "Text",
 CellChangeTimes->{{3.6693702828500643`*^9, 
  3.6693702852470093`*^9}},ExpressionUUID->"8ffa52a6-3ed8-41e4-b4e2-\
20c918d98683"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"allxup", "[", 
   RowBox[{
    RowBox[{"S_", "?", "SpinQ"}], ",", 
    RowBox[{"n_Integer", "/;", 
     RowBox[{"n", "\[GreaterEqual]", "1"}]}]}], "]"}], ":=", 
  RowBox[{"productstate", "[", 
   RowBox[{
    RowBox[{"xup", "[", "S", "]"}], ",", "n"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"allxdn", "[", 
   RowBox[{
    RowBox[{"S_", "?", "SpinQ"}], ",", 
    RowBox[{"n_Integer", "/;", 
     RowBox[{"n", "\[GreaterEqual]", "1"}]}]}], "]"}], ":=", 
  RowBox[{"productstate", "[", 
   RowBox[{
    RowBox[{"xdn", "[", "S", "]"}], ",", "n"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"allzup", "[", 
   RowBox[{
    RowBox[{"S_", "?", "SpinQ"}], ",", 
    RowBox[{"n_Integer", "/;", 
     RowBox[{"n", "\[GreaterEqual]", "1"}]}]}], "]"}], ":=", 
  RowBox[{"productstate", "[", 
   RowBox[{
    RowBox[{"zup", "[", "S", "]"}], ",", "n"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"allzdn", "[", 
   RowBox[{
    RowBox[{"S_", "?", "SpinQ"}], ",", 
    RowBox[{"n_Integer", "/;", 
     RowBox[{"n", "\[GreaterEqual]", "1"}]}]}], "]"}], ":=", 
  RowBox[{"productstate", "[", 
   RowBox[{
    RowBox[{"zdn", "[", "S", "]"}], ",", "n"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.669357451142497*^9, 3.669357497240774*^9}, {
  3.669370290512122*^9, 3.669370338171356*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"a810b35a-8886-47f2-9fc3-db864e36666e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hamiltonian diagonalization", "Subsection",
 CellChangeTimes->{{3.669357511484273*^9, 
  3.669357515612252*^9}},ExpressionUUID->"9915b2d7-d0e0-4004-b18c-\
f0db3cd3c954"],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"S", "=", 
      RowBox[{"1", "/", "2"}]}], ",", 
     RowBox[{"n", "=", "14"}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", "Hamiltonian", " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"h", "[", "b_", "]"}], "=", 
     RowBox[{"H", "[", 
      RowBox[{"S", ",", "n", ",", "b"}], "]"}]}], ";", "\[IndentingNewLine]", 
    
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{
      "two", " ", "degenerate", " ", "ground", " ", "states", " ", "for", " ",
        "b"}], "=", "0"}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"gs0up", "=", 
     RowBox[{"allzup", "[", 
      RowBox[{"S", ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"gs0dn", "=", 
     RowBox[{"allzdn", "[", 
      RowBox[{"S", ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"ground", " ", "state", " ", "for", " ", "b"}], "=", 
      RowBox[{"+", "\[Infinity]"}]}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"gsplusinf", "=", 
     RowBox[{"allxup", "[", 
      RowBox[{"S", ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"ground", " ", "state", " ", "for", " ", "b"}], "=", 
      RowBox[{"-", "\[Infinity]"}]}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"gsminusinf", "=", 
     RowBox[{"allxdn", "[", 
      RowBox[{"S", ",", "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
     "numerically", " ", "calculate", " ", "lowest", " ", "m", " ", 
      "eigenstates"}], " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Clear", "[", "gs", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"gs", "[", 
      RowBox[{
       RowBox[{"b_", "?", "NumericQ"}], ",", 
       RowBox[{"m_Integer", "/;", 
        RowBox[{"m", "\[GreaterEqual]", "1"}]}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"gs", "[", 
       RowBox[{"b", ",", "m"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Eigensystem", "[", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"h", "[", 
              RowBox[{"N", "[", "b", "]"}], "]"}]}], ",", "m", ",", 
            RowBox[{"Method", "\[Rule]", 
             RowBox[{"{", 
              RowBox[{"\"\<Arnoldi\>\"", ",", 
               RowBox[{"\"\<Criteria\>\"", "\[Rule]", "\"\<RealPart\>\""}], 
               ",", 
               RowBox[{"MaxIterations", "\[Rule]", 
                SuperscriptBox["10", "6"]}]}], "}"}]}]}], "]"}]}], "//", 
         "Transpose"}], "//", "Sort"}], "//", "Transpose"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"spin", " ", "components", " ", "expectation", " ", "values"}], 
     " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{"Clear", "[", 
     RowBox[{"mx", ",", "my", ",", "mz"}], "]"}], ";", "\[IndentingNewLine]", 
    
    RowBox[{
     RowBox[{"mx", "[", 
      RowBox[{
       RowBox[{"b_", "?", "NumericQ"}], ",", 
       RowBox[{"m_Integer", "/;", 
        RowBox[{"m", "\[GreaterEqual]", "1"}]}], ",", "k_Integer"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"mx", "[", 
       RowBox[{"b", ",", "m", ",", "k"}], "]"}], "=", 
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"g", "=", 
          RowBox[{
           RowBox[{"gs", "[", 
            RowBox[{"b", ",", "m"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"Conjugate", "[", "g", "]"}], ".", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"sx", "[", 
             RowBox[{"S", ",", "n", ",", 
              RowBox[{"Mod", "[", 
               RowBox[{"k", ",", "n", ",", "1"}], "]"}]}], "]"}], ".", "g"}], 
           ")"}]}], "]"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"my", "[", 
      RowBox[{
       RowBox[{"b_", "?", "NumericQ"}], ",", 
       RowBox[{"m_Integer", "/;", 
        RowBox[{"m", "\[GreaterEqual]", "1"}]}], ",", "k_Integer"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"my", "[", 
       RowBox[{"b", ",", "m", ",", "k"}], "]"}], "=", 
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"g", "=", 
          RowBox[{
           RowBox[{"gs", "[", 
            RowBox[{"b", ",", "m"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"Conjugate", "[", "g", "]"}], ".", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"sy", "[", 
             RowBox[{"S", ",", "n", ",", 
              RowBox[{"Mod", "[", 
               RowBox[{"k", ",", "n", ",", "1"}], "]"}]}], "]"}], ".", "g"}], 
           ")"}]}], "]"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"mz", "[", 
      RowBox[{
       RowBox[{"b_", "?", "NumericQ"}], ",", 
       RowBox[{"m_Integer", "/;", 
        RowBox[{"m", "\[GreaterEqual]", "1"}]}], ",", "k_Integer"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"mz", "[", 
       RowBox[{"b", ",", "m", ",", "k"}], "]"}], "=", 
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"g", "=", 
          RowBox[{
           RowBox[{"gs", "[", 
            RowBox[{"b", ",", "m"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"Re", "[", 
         RowBox[{
          RowBox[{"Conjugate", "[", "g", "]"}], ".", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"sz", "[", 
             RowBox[{"S", ",", "n", ",", 
              RowBox[{"Mod", "[", 
               RowBox[{"k", ",", "n", ",", "1"}], "]"}]}], "]"}], ".", "g"}], 
           ")"}]}], "]"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"spin", "-", 
      RowBox[{"spin", " ", "correlation", " ", "operator"}]}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"Clear", "[", "Cop", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"Cop", "[", 
      RowBox[{"k1_Integer", ",", "k2_Integer"}], "]"}], ":=", 
     RowBox[{
      RowBox[{"Cop", "[", 
       RowBox[{"k1", ",", "k2"}], "]"}], "=", 
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"q1", "=", 
           RowBox[{"Mod", "[", 
            RowBox[{"k1", ",", "n", ",", "1"}], "]"}]}], ",", 
          RowBox[{"q2", "=", 
           RowBox[{"Mod", "[", 
            RowBox[{"k2", ",", "n", ",", "1"}], "]"}]}]}], "}"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"sx", "[", 
           RowBox[{"S", ",", "n", ",", "q1"}], "]"}], ".", 
          RowBox[{"sx", "[", 
           RowBox[{"S", ",", "n", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"sy", "[", 
           RowBox[{"S", ",", "n", ",", "q1"}], "]"}], ".", 
          RowBox[{"sy", "[", 
           RowBox[{"S", ",", "n", ",", "q2"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"sz", "[", 
           RowBox[{"S", ",", "n", ",", "q1"}], "]"}], ".", 
          RowBox[{"sz", "[", 
           RowBox[{"S", ",", "n", ",", "q2"}], "]"}]}]}]}], "]"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"spin", "-", 
      RowBox[{"spin", " ", "correlations"}]}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"Clear", "[", "c", "]"}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"c", "[", 
      RowBox[{
       RowBox[{"b_", "?", "NumericQ"}], ",", 
       RowBox[{"m_Integer", "/;", 
        RowBox[{"m", "\[GreaterEqual]", "1"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"k1_Integer", ",", "k2_Integer"}], "}"}]}], "]"}], ":=", 
     RowBox[{
      RowBox[{"c", "[", 
       RowBox[{"b", ",", "m", ",", 
        RowBox[{"{", 
         RowBox[{"k1", ",", "k2"}], "}"}]}], "]"}], "=", 
      RowBox[{"With", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"g", "=", 
          RowBox[{
           RowBox[{"gs", "[", 
            RowBox[{"b", ",", "m"}], "]"}], "[", 
           RowBox[{"[", 
            RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "}"}], ",", 
        RowBox[{
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{"Conjugate", "[", "g", "]"}], ".", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cop", "[", 
              RowBox[{"k1", ",", "k2"}], "]"}], ".", "g"}], ")"}]}], "]"}], 
         "-", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"mx", "[", 
             RowBox[{"b", ",", "m", ",", "k1"}], "]"}], "*", 
            RowBox[{"mx", "[", 
             RowBox[{"b", ",", "m", ",", "k2"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"my", "[", 
             RowBox[{"b", ",", "m", ",", "k1"}], "]"}], "*", 
            RowBox[{"my", "[", 
             RowBox[{"b", ",", "m", ",", "k2"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"mz", "[", 
             RowBox[{"b", ",", "m", ",", "k1"}], "]"}], "*", 
            RowBox[{"mz", "[", 
             RowBox[{"b", ",", "m", ",", "k2"}], "]"}]}]}], ")"}]}]}], 
       "]"}]}]}], ";"}]}], "\[IndentingNewLine]", "]"}]], "Input",
 CellChangeTimes->{{3.669357526092495*^9, 3.669357624727427*^9}, {
   3.669357750334659*^9, 3.6693577525466948`*^9}, {3.669357792495229*^9, 
   3.669357812051929*^9}, {3.66935788286034*^9, 3.6693579541963997`*^9}, 
   3.6693583717979107`*^9, {3.669359000314495*^9, 3.669359001012247*^9}, {
   3.669370347720378*^9, 3.669370367441985*^9}, {3.669370822452207*^9, 
   3.669370835985721*^9}, {3.6823113183316927`*^9, 3.682311318982613*^9}, {
   3.699873026311153*^9, 3.699873026403059*^9}, 3.699873450070044*^9, 
   3.6998741875325603`*^9, 3.699881839370494*^9, {3.69988397708251*^9, 
   3.699883977236745*^9}, {3.699884038294417*^9, 3.6998840384604673`*^9}, {
   3.73242992117663*^9, 3.732429921446113*^9}, {3.732429972593904*^9, 
   3.732429972686389*^9}, {3.73243087392775*^9, 3.732430882078703*^9}, {
   3.751382133832872*^9, 3.7513821340224752`*^9}, {3.751386240553341*^9, 
   3.751386395056203*^9}, {3.75138728417175*^9, 3.751387287570953*^9}, {
   3.7513906074655323`*^9, 3.751390637928794*^9}, {3.751390727337159*^9, 
   3.751390730400978*^9}, {3.751391388771875*^9, 3.751391396124897*^9}, {
   3.751391995306478*^9, 3.751392214429585*^9}, {3.751392249401331*^9, 
   3.751392256424999*^9}, {3.751392861088583*^9, 3.7513931422584753`*^9}, {
   3.751393836195292*^9, 3.751393858499131*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"90212385-7136-41f4-a2cc-84585ccd2af1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["analysis of the ground state", "Subsection",
 CellChangeTimes->{{3.6693576377093077`*^9, 
  3.669357641792307*^9}},ExpressionUUID->"4151269e-8902-4d8b-af6d-\
5e5465b58c17"],

Cell[CellGroupData[{

Cell["energy gap", "Subsubsection",
 CellChangeTimes->{{3.669357672696426*^9, 
  3.669357673821207*^9}},ExpressionUUID->"25f316e9-43cf-4169-b340-\
65d678a6095d"],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"bmax", "=", "3"}], ",", 
     RowBox[{"db", "=", 
      RowBox[{"1", "/", "8"}]}], ",", 
     RowBox[{"m", "=", "2"}]}], "}"}], ",", 
   RowBox[{"ListLinePlot", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"b", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"gs", "[", 
           RowBox[{"b", ",", "m"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "2"}], "]"}], "]"}], "-", 
         RowBox[{
          RowBox[{"gs", "[", 
           RowBox[{"b", ",", "m"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"1", ",", "1"}], "]"}], "]"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"b", ",", 
        RowBox[{"-", "bmax"}], ",", "bmax", ",", "db"}], "}"}]}], "]"}], 
    "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.669357651200181*^9, 3.66935765502314*^9}, {
   3.669358483284834*^9, 3.669358483495091*^9}, {3.6693590142730703`*^9, 
   3.669359014767654*^9}, 3.6693591967511063`*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"b984659b-62bf-4921-bc19-82e0cc1a5db2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["overlap with asymptotic wavefunctions", "Subsubsection",
 CellChangeTimes->{{3.669357679614609*^9, 
  3.669357686083809*^9}},ExpressionUUID->"d78ef12d-dbef-4381-8f9f-\
3e0c9ec7ad90"],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"bmax", "=", "3"}], ",", 
     RowBox[{"db", "=", 
      RowBox[{"1", "/", "8"}]}], ",", 
     RowBox[{"m", "=", "2"}]}], "}"}], ",", 
   RowBox[{"ListLinePlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"b", ",", 
           SuperscriptBox[
            RowBox[{"Abs", "[", 
             RowBox[{"gsminusinf", ".", 
              RowBox[{
               RowBox[{"gs", "[", 
                RowBox[{"b", ",", "m"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "]"}], "2"]}], "}"}],
          ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", 
           SuperscriptBox[
            RowBox[{"Abs", "[", 
             RowBox[{"gsplusinf", ".", 
              RowBox[{
               RowBox[{"gs", "[", 
                RowBox[{"b", ",", "m"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "]"}], "2"]}], "}"}],
          ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", 
           SuperscriptBox[
            RowBox[{"Abs", "[", 
             RowBox[{
              FractionBox[
               RowBox[{"gs0up", "-", "gs0dn"}], 
               SqrtBox["2"]], ".", 
              RowBox[{
               RowBox[{"gs", "[", 
                RowBox[{"b", ",", "m"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "]"}], "2"]}], "}"}],
          ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", 
           SuperscriptBox[
            RowBox[{"Abs", "[", 
             RowBox[{
              FractionBox[
               RowBox[{"gs0up", "+", "gs0dn"}], 
               SqrtBox["2"]], ".", 
              RowBox[{
               RowBox[{"gs", "[", 
                RowBox[{"b", ",", "m"}], "]"}], "[", 
               RowBox[{"[", 
                RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "]"}], "2"]}], "}"}],
          ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Abs", "[", 
              RowBox[{
               FractionBox[
                RowBox[{"gs0up", "-", "gs0dn"}], 
                SqrtBox["2"]], ".", 
               RowBox[{
                RowBox[{"gs", "[", 
                 RowBox[{"b", ",", "m"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"Abs", "[", 
              RowBox[{
               FractionBox[
                RowBox[{"gs0up", "+", "gs0dn"}], 
                SqrtBox["2"]], ".", 
               RowBox[{
                RowBox[{"gs", "[", 
                 RowBox[{"b", ",", "m"}], "]"}], "[", 
                RowBox[{"[", 
                 RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "]"}], "2"]}]}], 
          "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", 
         RowBox[{"-", "bmax"}], ",", "bmax", ",", "db"}], "}"}]}], "]"}], "//",
      "Transpose"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.66935769728001*^9, 3.669357718091044*^9}, {
  3.6693592504595823`*^9, 3.6693592916555147`*^9}, {3.6693745255488997`*^9, 
  3.669374539590768*^9}, {3.7324299311830387`*^9, 3.732429964449891*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"35821623-f22b-4b81-903c-ec123c0c0f13"]
}, Open  ]],

Cell[CellGroupData[{

Cell["magnetization", "Subsubsection",
 CellChangeTimes->{{3.669357726944531*^9, 
  3.669357729103805*^9}},ExpressionUUID->"7d490f36-7138-41a7-928a-\
74304e1ddf4f"],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"bmax", "=", "3"}], ",", 
     RowBox[{"db", "=", 
      RowBox[{"1", "/", "8"}]}], ",", 
     RowBox[{"m", "=", "2"}]}], "}"}], ",", 
   RowBox[{"ListLinePlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"b", ",", 
           RowBox[{"mx", "[", 
            RowBox[{"b", ",", "m", ",", "1"}], "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"b", ",", 
           RowBox[{"mz", "[", 
            RowBox[{"b", ",", "m", ",", "1"}], "]"}]}], "}"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", 
         RowBox[{"-", "bmax"}], ",", "bmax", ",", "db"}], "}"}]}], "]"}], "//",
      "Transpose"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.66935769728001*^9, 3.669357718091044*^9}, {
  3.669357828403386*^9, 3.669357856859311*^9}, {3.6693592971800327`*^9, 
  3.669359297673254*^9}, {3.732429869914789*^9, 3.732429873351469*^9}, {
  3.732429941646681*^9, 3.732429959064794*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"44c4a8b3-dbef-4b04-a184-8873435c925d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["correlations", "Subsubsection",
 CellChangeTimes->{{3.669357867658564*^9, 
  3.669357868907228*^9}},ExpressionUUID->"494b1a59-ebb2-44e3-94e6-\
d276e9c9b5f1"],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"bmax", "=", "3"}], ",", 
     RowBox[{"db", "=", 
      RowBox[{"1", "/", "8"}]}], ",", 
     RowBox[{"m", "=", "2"}]}], "}"}], ",", 
   RowBox[{"ListLinePlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"b", ",", 
         RowBox[{"c", "[", 
          RowBox[{"b", ",", "m", ",", 
           RowBox[{"{", 
            RowBox[{"1", ",", 
             RowBox[{"1", "+", "\[Delta]"}]}], "}"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Delta]", ",", "1", ",", "7"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", 
         RowBox[{"-", "bmax"}], ",", "bmax", ",", "db"}], "}"}]}], "]"}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"Range", "[", "7", "]"}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.66935769728001*^9, 3.669357718091044*^9}, {
   3.669357828403386*^9, 3.669357856859311*^9}, 3.669357966935072*^9, {
   3.6693579974947987`*^9, 3.6693580852113333`*^9}, 3.669359028504243*^9, 
   3.6693593028931837`*^9, {3.732429882115901*^9, 3.73242988232614*^9}, {
   3.751394041055704*^9, 3.7513940497561903`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"ee238a47-281d-43f9-b0c5-d6515adbc9ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell["reduced density matrices", "Subsubsection",
 CellChangeTimes->{{3.670213641815433*^9, 
  3.670213647057622*^9}},ExpressionUUID->"aedd9272-7dfd-4608-9e38-\
9862aab6b728"],

Cell["\<\
functions for calculating reduced density matrices: (see \
ReducedDensityMatrix.nb)\
\>", "Text",
 CellChangeTimes->{{3.6894924398122797`*^9, 3.689492442996561*^9}, {
  3.689500485090173*^9, 3.689500489297065*^9}, {3.6959541063976727`*^9, 
  3.695954120636278*^9}, {3.751391452461199*^9, 3.751391456728899*^9}, {
  3.7513943015525723`*^9, 
  3.751394303474518*^9}},ExpressionUUID->"3a43741f-aea5-4861-bde5-\
a7bb144b4f0e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"rdm", "[", 
    RowBox[{
     RowBox[{"\[Psi]ABC_", "?", "VectorQ"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dA_Integer", "/;", 
        RowBox[{"dA", "\[GreaterEqual]", "1"}]}], ",", 
       RowBox[{"dB_Integer", "/;", 
        RowBox[{"dB", "\[GreaterEqual]", "1"}]}], ",", 
       RowBox[{"dC_Integer", "/;", 
        RowBox[{"dC", "\[GreaterEqual]", "1"}]}]}], "}"}]}], "]"}], "/;", 
   RowBox[{
    RowBox[{"Length", "[", "\[Psi]ABC", "]"}], "\[Equal]", 
    RowBox[{"dA", " ", "dB", " ", "dC"}]}]}], ":=", "\[IndentingNewLine]", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"P", "=", 
      RowBox[{"ArrayReshape", "[", 
       RowBox[{"\[Psi]ABC", ",", 
        RowBox[{"{", 
         RowBox[{"dA", ",", "dB", ",", "dC"}], "}"}]}], "]"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"P", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}], ".", 
       RowBox[{"ConjugateTranspose", "[", "P", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"traceout", "[", 
    RowBox[{
     RowBox[{"\[Psi]_", "?", "VectorQ"}], ",", 
     RowBox[{"d_Integer", "/;", 
      RowBox[{"d", "\[GreaterEqual]", "1"}]}]}], "]"}], "/;", 
   RowBox[{"Divisible", "[", 
    RowBox[{
     RowBox[{"Length", "[", "\[Psi]", "]"}], ",", "d"}], "]"}]}], ":=", 
  RowBox[{"rdm", "[", 
   RowBox[{"\[Psi]", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "d", ",", 
      FractionBox[
       RowBox[{"Length", "[", "\[Psi]", "]"}], "d"]}], "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"traceout", "[", 
    RowBox[{
     RowBox[{"\[Psi]_", "?", "VectorQ"}], ",", 
     RowBox[{"d_Integer", "/;", 
      RowBox[{"d", "\[LessEqual]", 
       RowBox[{"-", "1"}]}]}]}], "]"}], "/;", 
   RowBox[{"Divisible", "[", 
    RowBox[{
     RowBox[{"Length", "[", "\[Psi]", "]"}], ",", 
     RowBox[{"-", "d"}]}], "]"}]}], ":=", 
  RowBox[{"rdm", "[", 
   RowBox[{"\[Psi]", ",", 
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{"Length", "[", "\[Psi]", "]"}], 
       RowBox[{"-", "d"}]], ",", 
      RowBox[{"-", "d"}], ",", "1"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6701570444688797`*^9, 3.670157120931857*^9}, {
   3.6845564082585087`*^9, 3.684556426359207*^9}, {3.68455646673715*^9, 
   3.6845564853994102`*^9}, 3.6845568001260843`*^9, {3.684556875273527*^9, 
   3.684556897343663*^9}, 3.68455709400632*^9, {3.684557563143552*^9, 
   3.684557572989278*^9}, {3.684557656162505*^9, 3.6845576678394823`*^9}, {
   3.6845577969904623`*^9, 3.684557802749567*^9}, {3.684564631260564*^9, 
   3.6845646358264847`*^9}, {3.684568281499481*^9, 3.684568285572178*^9}, 
   3.68457069918618*^9, {3.689491380969852*^9, 3.6894913811918497`*^9}, 
   3.751391527735135*^9, {3.751391871278573*^9, 3.751391877757517*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"360d5e8a-77ad-45de-ac56-610e59136be1"]
}, Open  ]],

Cell[CellGroupData[{

Cell["entropy of entanglement", "Subsubsection",
 CellChangeTimes->{{3.669358102591971*^9, 
  3.669358107001751*^9}},ExpressionUUID->"ccf037a0-7daa-412c-a8eb-\
0e18f2299ab6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"s", "[", 
    RowBox[{"0", "|", "0."}], "]"}], "=", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"s", "[", "x_", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "x"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"2", ",", "x"}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.669358131135551*^9, 3.669358189037682*^9}, {
   3.669372799405608*^9, 3.66937280139149*^9}, {3.682313518075964*^9, 
   3.6823135207195873`*^9}, 3.739291845008617*^9},
 CellLabel->"In[32]:=",ExpressionUUID->"224c2dbc-bf01-4499-b456-53d5460e23a7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"EE", "[", 
   RowBox[{
    RowBox[{"S_", "?", "SpinQ"}], ",", "\[Psi]_"}], "]"}], ":=", 
  RowBox[{"Total", "[", 
   RowBox[{"s", "/@", 
    RowBox[{"Re", "[", 
     RowBox[{"Eigenvalues", "[", 
      RowBox[{"traceout", "[", 
       RowBox[{"\[Psi]", ",", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"Length", "[", "\[Psi]", "]"}], 
          RowBox[{
           RowBox[{"2", "S"}], "+", "1"}]]}]}], "]"}], "]"}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.669358131135551*^9, 3.669358189037682*^9}, 
   3.669372799405608*^9, {3.669372851634207*^9, 3.669372887780774*^9}, {
   3.670213712679706*^9, 3.670213737530792*^9}, {3.6959550466599827`*^9, 
   3.6959550526143303`*^9}, {3.751391561813396*^9, 3.7513915660881233`*^9}, {
   3.751391883251954*^9, 3.751391888466118*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"167102be-51a9-4df2-8e82-2bf87f214887"],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"bmax", "=", "3"}], ",", 
     RowBox[{"db", "=", 
      RowBox[{"1", "/", "8"}]}], ",", 
     RowBox[{"m", "=", "2"}]}], "}"}], ",", 
   RowBox[{"ListLinePlot", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"b", ",", 
         RowBox[{"EE", "[", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", 
           RowBox[{
            RowBox[{"gs", "[", 
             RowBox[{"b", ",", "m"}], "]"}], "[", 
            RowBox[{"[", 
             RowBox[{"2", ",", "1"}], "]"}], "]"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"b", ",", 
         RowBox[{"-", "bmax"}], ",", "bmax", ",", "db"}], "}"}]}], "]"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6693582090298233`*^9, 3.669358212167675*^9}, {
   3.669358282300137*^9, 3.669358287148634*^9}, 3.669359318924899*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"bfbeffc5-291f-49e0-8fd8-6c72a490fd7f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 778},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 638, 14, 58, "Text",ExpressionUUID->"56f60e34-2e9a-43e6-8d35-6f7902c158fb"],
Cell[1199, 36, 2633, 48, 46, "Text",ExpressionUUID->"591e3196-e423-45b0-ab66-8c35197e01e4"],
Cell[3835, 86, 433, 10, 35, "Text",ExpressionUUID->"760b9328-a5e1-4235-84bc-07f1c8e0f980"],
Cell[CellGroupData[{
Cell[4293, 100, 214, 4, 98, "Title",ExpressionUUID->"e3995385-4d28-4d3c-8437-99f48439bfcb"],
Cell[CellGroupData[{
Cell[4532, 108, 142, 1, 54, "Subsection",ExpressionUUID->"264004c8-0336-409f-89d5-8b9d2c08ecc9"],
Cell[4677, 111, 3226, 105, 178, "Input",ExpressionUUID->"e52c5a78-d091-431d-8bee-d086ee5023cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7940, 221, 178, 3, 54, "Subsection",ExpressionUUID->"ba99e7d6-23b6-4f28-a6c1-70676c452132"],
Cell[8121, 226, 664, 21, 35, "Text",ExpressionUUID->"189c6e6e-12f5-4e3e-8b06-a4b9b6e612f6"],
Cell[8788, 249, 1298, 37, 54, "Input",ExpressionUUID->"1c26883e-9727-4530-b384-a52cfa676085"],
Cell[10089, 288, 602, 18, 35, "Text",ExpressionUUID->"bce99a03-040d-4301-86cd-6d30ff7ee126"],
Cell[10694, 308, 1219, 33, 73, "Input",ExpressionUUID->"77338114-cefb-47b3-8e6a-ac66df07daf7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11950, 346, 159, 3, 54, "Subsection",ExpressionUUID->"a03fff3b-25fa-4514-9c08-51145f0e9387"],
Cell[12112, 351, 315, 9, 35, "Text",ExpressionUUID->"5f2d9558-e4c6-46e3-bb9f-087344fc0f38"],
Cell[12430, 362, 945, 30, 53, "DisplayFormulaNumbered",ExpressionUUID->"0601ac50-0f53-494e-8d7a-a6f05759b43f"],
Cell[13378, 394, 1073, 32, 48, "Input",ExpressionUUID->"7c14527e-3728-4c0f-891f-9e494e4ce0e9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14488, 431, 172, 3, 54, "Subsection",ExpressionUUID->"7f11a72b-d9c9-456f-b629-6d1a3a4417a8"],
Cell[14663, 436, 382, 13, 43, "Text",ExpressionUUID->"18175f2b-14fa-4955-8428-53357062f989"],
Cell[15048, 451, 771, 19, 52, "Input",ExpressionUUID->"feab65ac-ec12-4d7e-baaf-47c4e44ed78a"],
Cell[15822, 472, 163, 3, 35, "Text",ExpressionUUID->"f3b08667-856d-48e2-8370-928c1ca1d3d0"],
Cell[15988, 477, 1718, 58, 117, "Input",ExpressionUUID->"60d608de-f045-4f20-879d-a7b5712b9f55"],
Cell[17709, 537, 161, 3, 35, "Text",ExpressionUUID->"8ffa52a6-3ed8-41e4-b4e2-20c918d98683"],
Cell[17873, 542, 1372, 39, 94, "Input",ExpressionUUID->"a810b35a-8886-47f2-9fc3-db864e36666e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19282, 586, 175, 3, 54, "Subsection",ExpressionUUID->"9915b2d7-d0e0-4004-b18c-f0db3cd3c954"],
Cell[19460, 591, 10748, 272, 646, "Input",ExpressionUUID->"90212385-7136-41f4-a2cc-84585ccd2af1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30245, 868, 178, 3, 54, "Subsection",ExpressionUUID->"4151269e-8902-4d8b-af6d-5e5465b58c17"],
Cell[CellGroupData[{
Cell[30448, 875, 161, 3, 45, "Subsubsection",ExpressionUUID->"25f316e9-43cf-4169-b340-65d678a6095d"],
Cell[30612, 880, 1147, 32, 30, "Input",ExpressionUUID->"b984659b-62bf-4921-bc19-82e0cc1a5db2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31796, 917, 188, 3, 45, "Subsubsection",ExpressionUUID->"d78ef12d-dbef-4381-8f9f-3e0c9ec7ad90"],
Cell[31987, 922, 3511, 98, 191, "Input",ExpressionUUID->"35821623-f22b-4b81-903c-ec123c0c0f13"]
}, Open  ]],
Cell[CellGroupData[{
Cell[35535, 1025, 164, 3, 45, "Subsubsection",ExpressionUUID->"7d490f36-7138-41a7-928a-74304e1ddf4f"],
Cell[35702, 1030, 1179, 31, 30, "Input",ExpressionUUID->"44c4a8b3-dbef-4b04-a184-8873435c925d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36918, 1066, 163, 3, 45, "Subsubsection",ExpressionUUID->"494b1a59-ebb2-44e3-94e6-d276e9c9b5f1"],
Cell[37084, 1071, 1302, 32, 30, "Input",ExpressionUUID->"ee238a47-281d-43f9-b0c5-d6515adbc9ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38423, 1108, 175, 3, 45, "Subsubsection",ExpressionUUID->"aedd9272-7dfd-4608-9e38-9862aab6b728"],
Cell[38601, 1113, 432, 9, 35, "Text",ExpressionUUID->"3a43741f-aea5-4861-bde5-a7bb144b4f0e"],
Cell[39036, 1124, 3227, 85, 153, "Input",ExpressionUUID->"360d5e8a-77ad-45de-ac56-610e59136be1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42300, 1214, 174, 3, 45, "Subsubsection",ExpressionUUID->"ccf037a0-7daa-412c-a8eb-0e18f2299ab6"],
Cell[42477, 1219, 592, 15, 52, "Input",ExpressionUUID->"224c2dbc-bf01-4499-b456-53d5460e23a7"],
Cell[43072, 1236, 919, 22, 49, "Input",ExpressionUUID->"167102be-51a9-4df2-8e82-2bf87f214887"],
Cell[43994, 1260, 1131, 31, 30, "Input",ExpressionUUID->"bfbeffc5-291f-49e0-8fd8-6c72a490fd7f"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> JaynesCummingsModel.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     85257,       2119]
NotebookOptionsPosition[     74386,       1961]
NotebookOutlinePosition[     74739,       1977]
CellTagsIndexPosition[     74696,       1974]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This Mathematica code is part of the lecture script ",
 StyleBox["Introduction to Computational Quantum Mechanics",
  FontSlant->"Italic"],
 " by Roman Schmied. It is licensed under a ",
 ButtonBox["Creative Commons Attribution-ShareAlike 4.0 International License",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://creativecommons.org/licenses/by-sa/4.0/"], None},
  ButtonNote->"http://creativecommons.org/licenses/by-sa/4.0/"],
 "."
}], "Text",
 CellChangeTimes->{{3.669434091682116*^9, 3.669434147842166*^9}, {
  3.669435842013185*^9, 3.669435866952169*^9}, {3.669435915352921*^9, 
  3.669435921977655*^9}},ExpressionUUID->"4cd7a32f-6216-4a4d-aa41-\
2d108d00ff9a"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJztWltPXFUUJuqDMSnhnYdiJCmYYKimXl5aTH3xDWtMfKlCFRuThhJobEgw
IqGaRiMhGKwmgE3f5DLcBpgLzMDMMHdmhpa+0oSH+kb4Bcv97cM63edw5nLm
UlrsShac2Ze1z/n22t9ae5/z+pXrl755qaqqqudV8edS+80Pu7vbez+tET8+
6+z59mpnx9cfd97ouNrR/f6Vl0XhaaGfC31FKBFV498LrYhW8bXTvUjL3iVy
ra2Qd91Da4E1Wg/5KRAJ0GYsRJFEmKLJKMW3YpRIxSmRTmgqruOpGMVEHdqg
bVD0QV+fsAFbrjWXtI0xFlbmaW55lmadDppZnKbphSmpU/OTNDn3z4lRFWfG
1u1z0eqGl/xBHwXCGxKraDIi8dvKJCl9P0WZB2na3tmm+w81xXXmQUbWoU1c
4I0+6Asb/pBP2oRtM8YO54yOMfA9qRgbsBV+B/8Lx8PSV4EZMB28NUgXP7pI
p6pPHVkHKEPd4E+Dsu3W9pacE/hzMBqUvry6sWrAeH5ljmaXHBrGC9N5fbi3
r5caGxuPjI0y1JWKRSXssw1wgootcEmk49Inh0eGqba2tmDOQdvh34dlX/AH
fDmkY+zVuWLRtUDzyxrGuXx45M4INTQ26PZbWlqoq6tLKq65HG3Q1i4GlbTP
fcGR4IQn2CakH7Z+0mrArqamhtra2qi/v598Pp9UXKMMdWpb9A2GA5TMaBjD
j8EVGh+v0JLHaeQJCx+euDdO1dXVmr3WVtrd3SWzoAx1aIO2djCotH3GArEM
XAlOgN+asQV2wHF/f//I+KpMTEwYcMacA2PMF+YNYyDmefxuWlld1njCwof5
/tivMH+qsH3z2Dxmoc9vZX9vb48i4bBUXJdin+8TaxfxCHyLda1i29zcbDmv
2QRzgD6qH8Mm+BhjPOEJxYeXhA8vzhg4ApzHfvVwZycvvhD2s0L40sr+vbt3
6Y3TdQZ1u1xF2VfxDUheiMhYBr5Vsc3ns4VgDD5GzJM8IcbyBTUfljzs1niY
OYLx5VhjZ27RlmNSvmc324e/As8L731AX33ZTt/13NAxHh4asm1fxVf6rvAv
8ALHMqzzVCplG1sVY+YK2IRt5G7sw951zYfVXELlCI41ZsFa5vs28waEY1Ih
z872Dw4OaGL0L4nlbz//otsaHxuTZWeb3rJtX8UX3JgUvoscjMvAt6UKcxYU
uRvWB/Pw2mG+pnKEGV/EcLOY8xWzoE+h+LJ94FtfXy+xbGho0G2Bf9mH/338
2JZ9FV/sy1KCI5HDsu+qvIA8AdyDuYOq2Jvrhg7XEgv7MGyDh7HPO8IRIleT
eYTCwU8TX4jT6aSmpib5PFb4Ptp9VDS+iGtYv7x3UNcdxrPKc4Glw+GwrFP7
83qGbezzwEOhw1zN4/fIPAIczHnacfADBHEM8S0aiehlU5OTOr527av44gxh
eyej/1Z9kONUXV2d5HfgjWusfa7jHAN4cx2LyhHYSycMHOwx5GkqvrniWzbf
LSW+MddCB38ckPrmmTPy953RP2zbN+Arcl6cJfBvdY3k4uNCuFr1f4yBXHgz
tpkXXzV/KhTfYvMzFmBqzs86r12T/GzX/rOOL+7Pzv6CebHU/UU8Fpe8AFXz
7mLs2+UHxDzkbLgGpio/mOtYiuUH3N9J2R/nim+5Ylgh8Y3nXYtvaTlWIfFN
xUA9f8Fcwj7sqnuYYs93KmnfnJ/xvhg5lXmNZ8vPgDGXm+sg8Gc1P4sq+Znb
lz0/s+LL5/V8kvcX6t7YnMcWI9n2FxuH+wucVfL+ItsZz/Os/OyhqPX+2M7e
3yyl7o+PG5ty4que74z/PWbgorKc74h1Ads438FYfEapnrObz3eOG5ty4gvt
+6FPP5+8/MVlA8Z2znng85bnk8L2wK0By3j4f9Gu7usyf0oXcb6OOrRRz9fP
vXtO8gLya8zfcT/fs6DfCxywBwDGqh8zznbeDwHbpLA1+udoSfekilpmblOJ
MUq1mxXjlPZ+E3xs+/3mCL/fjJeMrRk7q+tyYFvomOVScIX6fh6Y5Xs/j/cU
8v08voMQfcvFCVa+Ve5nz+a7lfJh6NvvnCXHvEPmbsiPU/r3JRnl+5KMLFO/
L5ldcND5C+fLdh+V5IVsY1Xaf1UFVrd/vU1ev1f5PupQ8X2UKEMd2pQTVytf
yoV9Oe0/TXxfaElz99px38MJ1qr/AASW71I=
    "], {{0, 31}, {88, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{88, 31},
  PlotRange->{{0, 88}, {0, 31}}]], "Text",
 CellChangeTimes->{
  3.669607172458665*^9},ExpressionUUID->"e8075e8f-93f1-4453-be73-\
c4e9a7f13d33"],

Cell[TextData[{
 "You can download the associated lecture script at ",
 ButtonBox["http://arxiv.org/abs/1403.7050",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://arxiv.org/abs/1403.7050"], None},
  ButtonNote->"http://arxiv.org/abs/1403.7050"]
}], "Text",
 CellChangeTimes->{{3.669434151914299*^9, 3.669434159778274*^9}, {
  3.669435746836981*^9, 3.669435760656741*^9}, {3.669435890511055*^9, 
  3.6694358923333282`*^9}, {3.682242719652669*^9, 
  3.6822427205773983`*^9}},ExpressionUUID->"2e465d51-d419-413a-87a4-\
7261c0b8502a"],

Cell[CellGroupData[{

Cell["the Jaynes-Cummings model", "Title",
 CellChangeTimes->{{3.669356489273039*^9, 3.669356492332947*^9}, {
  3.672571380907549*^9, 3.6725713873462048`*^9}, {3.682678290678982*^9, 
  3.68267833186395*^9}, {3.682764418521792*^9, 3.682764435924129*^9}, {
  3.682913374723269*^9, 3.682913383085833*^9}, {3.684583820882689*^9, 
  3.684583827843173*^9}, {3.689489630751343*^9, 3.689489648820651*^9}, {
  3.68949679090869*^9, 3.689496792954131*^9}, {3.696437853362838*^9, 
  3.696437863201168*^9}, {3.7513720230942593`*^9, 
  3.751372023349916*^9}},ExpressionUUID->"9d6ecfcc-f513-43f4-8632-\
0aa8a3a712e7"],

Cell[CellGroupData[{

Cell["units", "Subsection",
 CellChangeTimes->{{3.7377107693044643`*^9, 
  3.7377107697927227`*^9}},ExpressionUUID->"8ccd8c63-c019-4444-847b-\
c7b12e60fff4"],

Cell[TextData[{
 "we set ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[HBar]", "=", "1"}], TraditionalForm]],ExpressionUUID->
  "214aa3e4-8fbc-47cf-a0fb-638152a75d85"],
 " for simplicity:"
}], "Text",
 CellChangeTimes->{{3.735577584023155*^9, 3.735577602680982*^9}, {
  3.739383122019314*^9, 
  3.7393831393911858`*^9}},ExpressionUUID->"3ba8ab7b-d7c0-44cf-b615-\
a254cf493b51"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[HBar]", "=", "1"}], ";"}]], "Input",
 CellChangeTimes->{{3.735577590355571*^9, 3.735577592584391*^9}, {
  3.737710790882524*^9, 3.737710791073165*^9}, {3.7377112188065567`*^9, 
  3.737711219019718*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"40e6916c-6996-4964-b923-a984898c5b77"],

Cell["Other unit systems can be defined here.", "Text",
 CellChangeTimes->{{3.735577840461472*^9, 
  3.7355778546570187`*^9}},ExpressionUUID->"e5b74c63-0441-40c8-9453-\
68de6740cb5b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hamiltonian", "Subsection",
 CellChangeTimes->{{3.696513687935026*^9, 
  3.696513689154849*^9}},ExpressionUUID->"a271ed4d-9b06-4954-abb4-\
9d8c640da47a"],

Cell[CellGroupData[{

Cell["phase-space degree of freedom (cavity mode)", "Subsubsection",
 CellChangeTimes->{{3.69651380758002*^9, 
  3.696513822123918*^9}},ExpressionUUID->"13999c42-b819-45ba-b6c3-\
7a1035a8ea25"],

Cell[TextData[{
 "the calculation box: ",
 Cell[BoxData[
  FormBox[
   RowBox[{"X", "\[Element]", 
    RowBox[{"[", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["a", "2"]}], ",", 
      FractionBox["a", "2"]}], "]"}]}], TraditionalForm]],ExpressionUUID->
  "72a1858b-87e3-4889-bdc5-1854192e25cd"]
}], "Text",
 CellChangeTimes->{{3.696513838017674*^9, 
  3.696513857215622*^9}},ExpressionUUID->"59fda874-3b30-47e1-a533-\
fdfa6d09aadf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a", "=", "10"}], ";"}]], "Input",
 CellChangeTimes->{{3.696513858302784*^9, 3.696513859911381*^9}, {
   3.696514869770686*^9, 3.696514870267091*^9}, {3.696520131605345*^9, 
   3.6965201323295193`*^9}, {3.6965235338030977`*^9, 3.696523539429192*^9}, {
   3.696523648691822*^9, 3.6965236490187902`*^9}, {3.696524247466035*^9, 
   3.696524247545944*^9}, {3.696524618494389*^9, 3.696524619302182*^9}, {
   3.696526412331147*^9, 3.696526412432107*^9}, {3.696586425344124*^9, 
   3.69658642546873*^9}, {3.69658646071745*^9, 3.696586461096067*^9}, 
   3.739295078893642*^9, {3.739464503276805*^9, 3.7394645161926537`*^9}, {
   3.73946490162116*^9, 3.73946490583654*^9}, {3.739464948947575*^9, 
   3.739464949221242*^9}, 3.739465130346941*^9, 3.739465284778921*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"cc4e3ffe-26c2-40d7-bf94-a8ab78944689"],

Cell["\<\
resolution (number of grid points):
we choose this resolution such that the Wigner distribution plots are \
approximately square (same resolution in position and momentum)\
\>", "Text",
 CellChangeTimes->{{3.696513832669097*^9, 3.696513869481222*^9}, {
  3.696586383323861*^9, 
  3.6965864221005373`*^9}},ExpressionUUID->"b87714b6-edfe-4af4-8f9c-\
215e40e6b63a"],

Cell[BoxData[
 RowBox[{"nmax", "=", 
  RowBox[{"Round", "[", 
   FractionBox[
    SuperscriptBox["a", "2"], "\[Pi]"], "]"}]}]], "Input",
 CellChangeTimes->{{3.696584389221879*^9, 3.696584418247466*^9}, {
   3.6965845045628147`*^9, 3.696584505379732*^9}, 3.7394644966374207`*^9, 
   3.73946495162212*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"5ebfb2f7-576f-4faf-ba8b-5e63220f7118"],

Cell["spatial grid:", "Text",
 CellChangeTimes->{{3.696513873811062*^9, 
  3.696513876429688*^9}},ExpressionUUID->"03b1a84b-7f18-4c72-8414-\
b02f9a71e372"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", 
   FractionBox["a", 
    RowBox[{"nmax", "+", "1"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Xgrid", "=", 
   RowBox[{"a", "*", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"Range", "[", "nmax", "]"}], 
       RowBox[{"nmax", "+", "1"}]], "-", 
      FractionBox["1", "2"]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.696513879023587*^9, 3.696513922340127*^9}, 
   3.7377107616858883`*^9, {3.737711394772869*^9, 3.737711399397901*^9}, 
   3.751372936530262*^9},
 CellLabel->"In[4]:=",ExpressionUUID->"6a3e8098-111d-402d-868d-a080680856b7"],

Cell["position operator in the position representation:", "Text",
 CellChangeTimes->{{3.696513933270936*^9, 3.696513940460416*^9}, {
  3.696514042237101*^9, 3.6965140446361303`*^9}, {3.696652097677164*^9, 
  3.696652100649274*^9}},ExpressionUUID->"8a0b0e7a-bb4f-46de-91ce-\
c974ffda699d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"X", "=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{
     RowBox[{"Band", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], "]"}], "\[Rule]", "Xgrid"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6965139415885477`*^9, 3.696513963888508*^9}, {
   3.696514024649951*^9, 3.6965140554203043`*^9}, {3.696652102078802*^9, 
   3.696652110305153*^9}, 3.751372937614352*^9},
 CellLabel->"In[6]:=",ExpressionUUID->"2b35796c-4562-4602-97ee-0b947bcb82d0"],

Cell["momentum operator in the position representation:", "Text",
 CellChangeTimes->{{3.696513933270936*^9, 3.696513940460416*^9}, {
  3.696514042237101*^9, 3.6965140744882708`*^9}, {3.6966521435849943`*^9, 
  3.696652144553114*^9}},ExpressionUUID->"adcd1523-94c7-4c38-9812-\
bcac658e5b5c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P", "=", 
   RowBox[{"FourierDST", "[", 
    RowBox[{
     RowBox[{"SparseArray", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{"n1_", ",", "n2_"}], "}"}], "/;", 
         RowBox[{"OddQ", "[", 
          RowBox[{"n1", "-", "n2"}], "]"}]}], "\[Rule]", 
        FractionBox[
         RowBox[{"4", " ", "\[ImaginaryI]", " ", "n1", " ", "n2"}], 
         RowBox[{"a", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["n2", "2"], "-", 
            SuperscriptBox["n1", "2"]}], ")"}]}]]}], ",", 
       RowBox[{"{", 
        RowBox[{"nmax", ",", "nmax"}], "}"}]}], "]"}], ",", "1"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6965140779042673`*^9, 3.6965141572970533`*^9}, {
  3.6965142039435177`*^9, 3.69651420685737*^9}, {3.6966521292356586`*^9, 
  3.696652137520728*^9}, {3.73771082101799*^9, 3.737710821524053*^9}, {
  3.73771126910921*^9, 3.737711269316393*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"4ef62ead-2c34-4275-a8a5-67f24872a95d"],

Cell["\<\
squared momentum operator: (more accurate than squaring the momentum operator)\
\>", "Text",
 CellChangeTimes->{{3.696514215332179*^9, 3.696514220751627*^9}, {
  3.696514440442741*^9, 
  3.696514448917036*^9}},ExpressionUUID->"e60db6ba-dfb5-4f6d-9b27-\
41dea4de2c90"],

Cell[BoxData[
 RowBox[{
  RowBox[{"P2", "=", 
   RowBox[{"FourierDST", "[", 
    RowBox[{
     RowBox[{"SparseArray", "[", 
      RowBox[{
       RowBox[{"Band", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], "]"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Range", "[", "nmax", "]"}], "2"], 
        FractionBox[
         SuperscriptBox["\[Pi]", "2"], 
         SuperscriptBox["a", "2"]]}]}], "]"}], ",", "1"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.696514222855995*^9, 3.696514224993079*^9}, {
  3.6965142616540003`*^9, 3.696514296830756*^9}, {3.696514376471847*^9, 
  3.696514391483283*^9}, {3.696652149996388*^9, 3.696652158624064*^9}, {
  3.737710845422739*^9, 3.737710850374139*^9}, {3.737711249463773*^9, 
  3.737711275756472*^9}, {3.73946431350841*^9, 3.739464314264329*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"9bf54013-ba8f-4ea3-b041-17ee36179790"],

Cell["identity operator on the spatial degree of freedom:", "Text",
 CellChangeTimes->{{3.696514962968438*^9, 
  3.696514975851466*^9}},ExpressionUUID->"e67465a1-6d40-4a48-9705-\
67739c357f5f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"idX", "=", 
   RowBox[{"IdentityMatrix", "[", 
    RowBox[{"nmax", ",", "SparseArray"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.69651497752844*^9, 3.69651501832305*^9}, 
   3.696652213299391*^9, {3.755240292142281*^9, 3.755240297086904*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"1b9bb951-ddf9-4129-9c4e-bd405194ff9b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["spin degree of freedom (atom)", "Subsubsection",
 CellChangeTimes->{{3.6965136967976418`*^9, 3.696513699578705*^9}, {
  3.696513817305595*^9, 
  3.696513818305847*^9}},ExpressionUUID->"ec2a14ba-2052-4073-baa2-\
746c22806aa0"],

Cell[TextData[{
 "spin operators ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["S", "x"], TraditionalForm]],ExpressionUUID->
  "43287e95-491e-4c2a-b6c2-9f44839e4086"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["S", "y"], TraditionalForm]],ExpressionUUID->
  "084f5fd3-d556-44f2-a85b-6a85120bedb3"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["S", "z"], TraditionalForm]],ExpressionUUID->
  "32ff7d3d-5aad-4dc8-bbe6-3dc65bfeb26f"],
 ":"
}], "Text",
 CellChangeTimes->{{3.696513652805155*^9, 3.696513659748398*^9}, {
  3.6965137197792892`*^9, 3.6965137282162943`*^9}, {3.696701320049419*^9, 
  3.6967013261460876`*^9}},ExpressionUUID->"0eebde73-e812-436a-ae8b-\
7b6da57e19b7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"Sx", ",", "Sy", ",", "Sz"}], "}"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"SparseArray", "[", 
      RowBox[{
       FractionBox["1", "2"], 
       RowBox[{"PauliMatrix", "[", "i", "]"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "3"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.696513573626593*^9, 3.696513595334236*^9}, {
   3.696513646918046*^9, 3.696513672782216*^9}, {3.696513705984516*^9, 
   3.6965137171610727`*^9}, 3.696653500818438*^9, {3.6967013710824547`*^9, 
   3.696701374336914*^9}, {3.755240384689287*^9, 3.755240390090098*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"19cb7926-03e5-4ea0-ac84-3c65d18c2df2"],

Cell["identity operator on the spin degree of freedom:", "Text",
 CellChangeTimes->{{3.69651370737528*^9, 3.69651371033951*^9}, {
  3.6965137597546864`*^9, 
  3.696513766160593*^9}},ExpressionUUID->"761c3f5b-7410-437d-81a9-\
88c517d7a50f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"idS", "=", 
   RowBox[{"IdentityMatrix", "[", 
    RowBox[{"2", ",", "SparseArray"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.696513573626593*^9, 3.696513595334236*^9}, {
   3.696513646918046*^9, 3.696513672782216*^9}, 3.696513705984516*^9, 
   3.6966535152788687`*^9, 3.6966535670916567`*^9, {3.7552403070155487`*^9, 
   3.755240308409915*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"9ca2db0e-e805-4524-adc3-371c1aaf9d25"]
}, Open  ]],

Cell[CellGroupData[{

Cell["assemble the Jaynes-Cummings Hamiltonian", "Subsubsection",
 CellChangeTimes->{{3.696514452209544*^9, 
  3.696514462334015*^9}},ExpressionUUID->"84737cd5-fe58-41ce-9b08-\
beeaf834124e"],

Cell["Hamiltonian in the position representation:", "Text",
 CellChangeTimes->{{3.6965150820620832`*^9, 
  3.696515089851922*^9}},ExpressionUUID->"a5744b04-8c8a-45eb-8863-\
0291827f6afb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ha", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{"idX", ",", "Sz"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Hc", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"X", ".", "X"}], "2"], "+", 
      FractionBox["P2", "2"]}], ",", "idS"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Hint", "=", 
   RowBox[{
    SqrtBox["2"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"X", ",", "Sx"}], "]"}], "-", 
      RowBox[{"Re", "[", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"P", ",", "Sy"}], "]"}], "]"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"HP", "[", 
    RowBox[{"\[Omega]a_", ",", "\[Omega]c_", ",", "g_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"\[HBar]", "*", "\[Omega]a", "*", "Ha"}], "+", 
    RowBox[{"\[HBar]", "*", "\[Omega]c", "*", "Hc"}], "+", 
    RowBox[{"\[HBar]", "*", "g", "*", "Hint"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6965147650105762`*^9, 3.696514768925109*^9}, {
   3.696515042292376*^9, 3.696515118715818*^9}, {3.69651518552238*^9, 
   3.6965151893623953`*^9}, {3.696515300871746*^9, 3.6965153026871347`*^9}, {
   3.696520779287086*^9, 3.696520837093009*^9}, {3.6966522248620377`*^9, 
   3.696652237005919*^9}, 3.6966535696433487`*^9, {3.696701671868355*^9, 
   3.6967016758010893`*^9}, {3.737710944608759*^9, 3.737710995258541*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"da826e4b-da06-4985-a056-3cc77cf6ff4b"],

Cell[TextData[{
 "numerically calculate lowest ",
 Cell[BoxData[
  FormBox["m", TraditionalForm]],ExpressionUUID->
  "00a8b4f5-94d3-466e-b7a2-ddbcf9c8b514"],
 " eigenstates"
}], "Text",
 CellChangeTimes->{{3.6965154214505568`*^9, 
  3.69651542909205*^9}},ExpressionUUID->"769dca7e-646e-4b78-b558-\
0ba473d5042b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "gs", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"gs", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"\[Omega]a_", "?", "NumericQ"}], ",", 
       RowBox[{"\[Omega]c_", "?", "NumericQ"}], ",", 
       RowBox[{"g_", "?", "NumericQ"}]}], "}"}], ",", 
     RowBox[{"m_Integer", "/;", 
      RowBox[{"m", "\[GreaterEqual]", "1"}]}]}], "]"}], ":=", 
   RowBox[{
    RowBox[{"gs", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\[Omega]a", ",", "\[Omega]c", ",", "g"}], "}"}], ",", "m"}], 
     "]"}], "=", 
    RowBox[{"-", 
     RowBox[{"Eigensystem", "[", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"HP", "[", 
         RowBox[{"\[Omega]a", ",", "\[Omega]c", ",", "g"}], "]"}]}], ",", "m",
        ",", 
       RowBox[{"Method", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{"\"\<Arnoldi\>\"", ",", 
          RowBox[{"\"\<Criteria\>\"", "\[Rule]", "\"\<RealPart\>\""}], ",", 
          RowBox[{"MaxIterations", "\[Rule]", 
           SuperscriptBox["10", "6"]}]}], "}"}]}]}], "]"}]}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.6965154214505568`*^9, 3.696515453862173*^9}, {
  3.6965154987174883`*^9, 3.696515505615815*^9}, {3.7377110348831577`*^9, 
  3.737711056920629*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"ed5cfc22-79ed-4628-bd81-4b375e58d87c"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["reduced density matrices", "Subsection",
 CellChangeTimes->{{3.6965156046144457`*^9, 
  3.69651561073132*^9}},ExpressionUUID->"af94f686-79d0-4d48-8799-\
f22dcf4e8d4b"],

Cell[TextData[{
 "Given a pure state ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Psi]", "ABC"], TraditionalForm]],ExpressionUUID->
  "a646f0c0-3c51-4aca-ac8c-030d04d62c22"],
 " of length ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["d", "A"], 
    SubscriptBox["d", "B"], 
    SubscriptBox["d", "C"]}], TraditionalForm]],ExpressionUUID->
  "8eb2940d-283e-4db3-99b9-f4b192263af1"],
 ", calculate the reduced density matrix ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Rho]", "AC"], TraditionalForm]],ExpressionUUID->
  "b14b7f00-0b44-4171-8d88-f5f2a397f29e"],
 " of size ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["d", "A"], 
    SubscriptBox["d", "C"], "\[Times]", 
    SubscriptBox["d", "A"], 
    SubscriptBox["d", "C"]}], TraditionalForm]],ExpressionUUID->
  "f68ab9a2-d6f9-4347-9176-27e16ab909fb"],
 " after tracing out subsystem B:"
}], "Text",
 CellChangeTimes->{{3.670211774333543*^9, 
  3.670211876083687*^9}},ExpressionUUID->"4a43d690-0c01-4028-a5fe-\
b7ef9d2cc2be"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rdm", "[", 
    RowBox[{
     RowBox[{"\[Psi]ABC_", "?", "VectorQ"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dA_Integer", "/;", 
        RowBox[{"dA", "\[GreaterEqual]", "1"}]}], ",", 
       RowBox[{"dB_Integer", "/;", 
        RowBox[{"dB", "\[GreaterEqual]", "1"}]}], ",", 
       RowBox[{"dC_Integer", "/;", 
        RowBox[{"dC", "\[GreaterEqual]", "1"}]}]}], "}"}]}], "]"}], "/;", 
   RowBox[{
    RowBox[{"Length", "[", "\[Psi]ABC", "]"}], "\[Equal]", 
    RowBox[{"dA", " ", "dB", " ", "dC"}]}]}], ":=", "\[IndentingNewLine]", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"P", "=", 
      RowBox[{"ArrayReshape", "[", 
       RowBox[{"\[Psi]ABC", ",", 
        RowBox[{"{", 
         RowBox[{"dA", ",", "dB", ",", "dC"}], "}"}]}], "]"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"P", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}], ".", 
       RowBox[{"ConjugateTranspose", "[", "P", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.6701570444688797`*^9, 3.670157120931857*^9}, {
   3.670158487288124*^9, 3.67015856795714*^9}, {3.670211902045909*^9, 
   3.670211902325843*^9}, 3.68455694332288*^9, {3.6845570577146873`*^9, 
   3.68455706539156*^9}, 3.684557098640808*^9, {3.684571420749518*^9, 
   3.68457145253354*^9}, {3.684571509839488*^9, 3.6845715129499893`*^9}, {
   3.684571549026635*^9, 3.684571601572398*^9}, {3.684571640242334*^9, 
   3.684571669827222*^9}, 3.6845720701375523`*^9},
 CellLabel->"In[18]:=",ExpressionUUID->"ddd13aa6-bc6b-4171-b8f4-b4700d781812"],

Cell[TextData[{
 "Given a pure state ",
 Cell[BoxData[
  FormBox["\[Psi]", TraditionalForm]],ExpressionUUID->
  "08e2ef54-5ad3-4f29-a2ab-ec2fe28cb19c"],
 " of length ",
 Cell[BoxData[
  FormBox[
   RowBox[{"d", "\[CenterDot]", 
    RowBox[{"d", "'"}]}], TraditionalForm]],ExpressionUUID->
  "391b978e-7e17-43b1-af30-497f1ea2636e"],
 ", calculate the reduced density matrix ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Rho]", "~"], TraditionalForm]],ExpressionUUID->
  "5abc199c-bb73-4709-890f-5a460a9ea04d"],
 " of size ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"d", "'"}], "\[Times]", 
    RowBox[{"d", "'"}]}], TraditionalForm]],ExpressionUUID->
  "afcb8e49-103a-431a-877f-0913af9d0651"],
 " after tracing out the subsystem of dimension ",
 Cell[BoxData[
  FormBox["d", TraditionalForm]],ExpressionUUID->
  "b28be673-ec6d-4178-97ee-cd180c410c98"],
 ":"
}], "Text",
 CellChangeTimes->{{3.670211774333543*^9, 3.670211876083687*^9}, {
  3.695953518748302*^9, 3.695953561043968*^9}, {3.7377111495689087`*^9, 
  3.73771114980272*^9}},ExpressionUUID->"be70093f-1aca-49fe-b05b-\
ddae3672ea89"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"traceout", "[", 
    RowBox[{
     RowBox[{"\[Psi]_", "?", "VectorQ"}], ",", 
     RowBox[{"d_Integer", "/;", 
      RowBox[{"d", "\[GreaterEqual]", "1"}]}]}], "]"}], "/;", 
   RowBox[{"Divisible", "[", 
    RowBox[{
     RowBox[{"Length", "[", "\[Psi]", "]"}], ",", "d"}], "]"}]}], ":=", 
  RowBox[{"rdm", "[", 
   RowBox[{"\[Psi]", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "d", ",", 
      FractionBox[
       RowBox[{"Length", "[", "\[Psi]", "]"}], "d"]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.695953196030212*^9, 3.695953306427854*^9}, {
  3.6959535748968287`*^9, 3.695953601540604*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"4e2e4559-240b-4dab-9329-5a0e5b9c0472"],

Cell[TextData[{
 "Given a pure state ",
 Cell[BoxData[
  FormBox["\[Psi]", TraditionalForm]],ExpressionUUID->
  "a1d9cd07-0f92-4825-b120-395eea0a6fa3"],
 " of length ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"d", "'"}], "\[CenterDot]", "d"}], TraditionalForm]],
  ExpressionUUID->"45142c91-fa0d-4ed7-93f1-ea9905fb4b2f"],
 ", calculate the reduced density matrix ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Rho]", "~"], TraditionalForm]],ExpressionUUID->
  "cf80ccd9-88d5-4ba4-bcb3-4480698e4fc2"],
 " of size ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"d", "'"}], "\[Times]", 
    RowBox[{"d", "'"}]}], TraditionalForm]],ExpressionUUID->
  "81980832-2c61-4c25-9ca4-434837655f86"],
 " after tracing out the subsystem of dimension ",
 Cell[BoxData[
  FormBox["d", TraditionalForm]],ExpressionUUID->
  "6bf2ce8d-2784-46ba-b6c1-2af44f3d4d89"],
 ":"
}], "Text",
 CellChangeTimes->{{3.670211774333543*^9, 3.670211876083687*^9}, {
  3.695953518748302*^9, 3.695953561043968*^9}, {3.695953613321438*^9, 
  3.695953615827764*^9}, {3.7377111539887543`*^9, 
  3.737711154263671*^9}},ExpressionUUID->"e2829483-7281-4ee2-a900-\
9027c983a38a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"traceout", "[", 
    RowBox[{
     RowBox[{"\[Psi]_", "?", "VectorQ"}], ",", 
     RowBox[{"d_Integer", "/;", 
      RowBox[{"d", "\[LessEqual]", 
       RowBox[{"-", "1"}]}]}]}], "]"}], "/;", 
   RowBox[{"Divisible", "[", 
    RowBox[{
     RowBox[{"Length", "[", "\[Psi]", "]"}], ",", 
     RowBox[{"-", "d"}]}], "]"}]}], ":=", 
  RowBox[{"rdm", "[", 
   RowBox[{"\[Psi]", ",", 
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{"Length", "[", "\[Psi]", "]"}], 
       RowBox[{"-", "d"}]], ",", 
      RowBox[{"-", "d"}], ",", "1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.695953196030212*^9, 3.695953306427854*^9}, {
  3.6959535748968287`*^9, 3.695953634506852*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"2c786d1a-1c9e-431f-856f-93414e0dcd13"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wigner quasi-probability distribution", "Subsection",
 CellChangeTimes->{{3.69658406203827*^9, 
  3.696584067004195*^9}},ExpressionUUID->"e6bdeb22-9188-46db-bc16-\
69dfb2fe90d8"],

Cell[TextData[{
 "calculate the ",
 Cell[BoxData[
  FormBox["k", TraditionalForm]],ExpressionUUID->
  "9a26d9dd-2d24-4802-a7a5-fe9cdd4575cc"],
 "-dependent Wigner distribution of a mixed state (density matrix ",
 Cell[BoxData[
  FormBox["R", TraditionalForm]],ExpressionUUID->
  "0ab81a7d-8321-4580-b17d-c351ea05d388"],
 ") on the spatial grid\nreturns a function of one parameter ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Kappa]", "=", 
    RowBox[{"k", " ", "a"}]}], TraditionalForm]],ExpressionUUID->
  "96ddaf0b-5753-4c96-815d-79955b939110"],
 ", where ",
 Cell[BoxData[
  FormBox["a", TraditionalForm]],ExpressionUUID->
  "9b4aeb19-ca38-4e19-8833-170ecc87e315"],
 " is the size of the grid (grid spacing ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalDelta]", "=", 
    FractionBox["a", 
     RowBox[{
      SubscriptBox["n", "max"], "+", "1"}]]}], TraditionalForm]],
  ExpressionUUID->"291cd119-e6b9-47b8-896d-ef22550462e3"],
 "):"
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.684122683674528*^9, 3.684122690801345*^9}, {
  3.684122744824644*^9, 3.684122746750985*^9}, {3.684123531732957*^9, 
  3.6841235399340477`*^9}, {3.684554110003357*^9, 3.684554121500444*^9}, {
  3.689684180539316*^9, 3.689684181146093*^9}, {3.696532849644061*^9, 
  3.69653288796278*^9}, {3.6965330757464237`*^9, 3.696533132044814*^9}, {
  3.696533215941654*^9, 3.696533236387302*^9}, {3.696534095932616*^9, 
  3.696534107652169*^9}, {3.696584078779686*^9, 3.696584081905984*^9}, {
  3.737711377955515*^9, 3.737711383881366*^9}, {3.739464561105308*^9, 
  3.739464562044096*^9}},ExpressionUUID->"98e5dd47-4d9a-4657-b0aa-\
0d9c856de18c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WignerDistribution", "[", 
   RowBox[{"R_", "/;", 
    RowBox[{
     RowBox[{"MatrixQ", "[", 
      RowBox[{"R", ",", "NumericQ"}], "]"}], "\[And]", 
     RowBox[{
      RowBox[{"Length", "[", "R", "]"}], "\[Equal]", 
      RowBox[{"Length", "[", 
       RowBox[{"R", "\[Transpose]"}], "]"}]}]}]}], "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"nmax", "=", 
      RowBox[{"Length", "[", "R", "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
    
    RowBox[{"Function", "[", 
     RowBox[{"\[Kappa]", ",", 
      RowBox[{"Evaluate", "[", "\[IndentingNewLine]", 
       RowBox[{
        FractionBox[
         RowBox[{"Sinc", "[", 
          FractionBox["\[Kappa]", 
           RowBox[{"nmax", "+", "1"}]], "]"}], "\[Pi]"], "\[Times]", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"R", "\[LeftDoubleBracket]", 
                RowBox[{
                 RowBox[{"j", "-", "m"}], ",", 
                 RowBox[{"j", "+", "m"}]}], "\[RightDoubleBracket]"}], 
               RowBox[{"Exp", "[", 
                FractionBox[
                 RowBox[{"2", "\[ImaginaryI]", " ", "\[Kappa]", " ", "m"}], 
                 RowBox[{"nmax", "+", "1"}]], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", 
                RowBox[{"-", 
                 RowBox[{"Min", "[", 
                  RowBox[{
                   RowBox[{"j", "-", "1"}], ",", 
                   RowBox[{"nmax", "-", "j"}]}], "]"}]}], ",", 
                RowBox[{"Min", "[", 
                 RowBox[{
                  RowBox[{"j", "-", "1"}], ",", 
                  RowBox[{"nmax", "-", "j"}]}], "]"}]}], "}"}]}], "]"}], "//",
             "Re"}], "//", "ComplexExpand"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "0", ",", 
            RowBox[{"nmax", "+", "1"}]}], "}"}]}], "]"}]}], "]"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6841227245487223`*^9, 3.684122830237604*^9}, {
   3.684122864594195*^9, 3.6841228669675837`*^9}, {3.684123404855945*^9, 
   3.684123412071602*^9}, {3.684123864076064*^9, 3.684123865291625*^9}, {
   3.6841251788234577`*^9, 3.684125184695759*^9}, {3.68412629667706*^9, 
   3.684126308972628*^9}, {3.684553551369974*^9, 3.6845536225491133`*^9}, {
   3.684553713404811*^9, 3.684553718444765*^9}, {3.684553762544963*^9, 
   3.684553773828665*^9}, {3.684553989853073*^9, 3.684554018810454*^9}, {
   3.6845545003212023`*^9, 3.684554500460227*^9}, {3.689684165869712*^9, 
   3.68968421701374*^9}, {3.694945007482449*^9, 3.694945025190855*^9}, {
   3.6949450579528217`*^9, 3.694945081443429*^9}, {3.696523936273672*^9, 
   3.6965239364544153`*^9}, {3.696526718441389*^9, 3.696526726156246*^9}, {
   3.696532567923524*^9, 3.696532568346895*^9}, {3.696532686655891*^9, 
   3.696532726751639*^9}, {3.696532816906107*^9, 3.696532844567569*^9}, {
   3.696533177279193*^9, 3.696533195688635*^9}, {3.6965357636840467`*^9, 
   3.696535786066341*^9}, {3.696535830296558*^9, 3.696535845074924*^9}, 
   3.696535884582222*^9, {3.696582344930059*^9, 3.69658235581145*^9}, {
   3.733210135486423*^9, 3.73321014642028*^9}, {3.735640117104311*^9, 
   3.735640130126994*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"9415f57d-755d-4b49-8467-826f53b4c42b"],

Cell[TextData[{
 "plot the Wigner function of a mixed state ",
 Cell[BoxData[
  FormBox["R", TraditionalForm]],ExpressionUUID->
  "d6f12d44-13a3-4171-9ee2-4caa652d6893"],
 ":\n(needs the grid coordinates, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"x", "\[Element]", 
    RowBox[{"[", 
     RowBox[{
      SubscriptBox["x", "min"], ",", 
      SubscriptBox["x", "max"]}], "]"}]}], TraditionalForm]],ExpressionUUID->
  "dd182270-ce8a-4b79-aa2a-7ca80a4af5f4"],
 ", for labeling the axes; ",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", "=", 
    RowBox[{
     SubscriptBox["x", "max"], "-", 
     SubscriptBox["x", "min"]}]}], TraditionalForm]],ExpressionUUID->
  "8896bd78-4086-440b-bf38-cd1d875edf48"],
 ")"
}], "Text",
 CellChangeTimes->{{3.696535963129311*^9, 3.69653597331999*^9}, {
  3.6965361356512623`*^9, 3.6965361470612698`*^9}, {3.696579844268025*^9, 
  3.696579871030807*^9}, {3.696584095268079*^9, 3.696584098281784*^9}, {
  3.7377114320375147`*^9, 
  3.737711432037636*^9}},ExpressionUUID->"ea9138a7-155e-482c-8910-\
9bcbe655de0d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WignerDistributionPlot", "[", 
   RowBox[{
    RowBox[{"Y_", "/;", 
     RowBox[{
      RowBox[{"VectorQ", "[", 
       RowBox[{"Y", ",", "NumericQ"}], "]"}], "\[Or]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"MatrixQ", "[", 
         RowBox[{"Y", ",", "NumericQ"}], "]"}], "\[And]", 
        RowBox[{
         RowBox[{"Length", "[", "Y", "]"}], "\[Equal]", 
         RowBox[{"Length", "[", 
          RowBox[{"Y", "\[Transpose]"}], "]"}]}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"xmin_", "?", "NumericQ"}], ",", 
       RowBox[{"xmax_", "?", "NumericQ"}]}], "}"}], "/;", 
     RowBox[{"xmax", ">", "xmin"}]}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"nmax", ",", "qmax", ",", "w", ",", "W"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"number", " ", "of", " ", "grid", " ", "points"}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"nmax", "=", 
      RowBox[{"Length", "[", "Y", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"calculate", " ", "the", " ", "Wigner", " ", "distribution"}], 
      " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"w", "=", 
      RowBox[{"WignerDistribution", "[", "Y", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "evaluate", " ", "it", " ", "on", " ", "the", " ", "natural", " ", 
       "dimensionless", " ", "momentum", " ", "grid"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"qmax", "=", 
      RowBox[{"Floor", "[", 
       FractionBox["nmax", "2"], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"W", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"w", "[", 
         RowBox[{"q", " ", "\[Pi]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", 
          RowBox[{"-", "qmax"}], ",", "qmax"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"make", " ", "a", " ", "plot"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"ArrayPlot", "[", 
      RowBox[{"W", ",", 
       RowBox[{"FrameTicks", "\[Rule]", "Automatic"}], ",", 
       RowBox[{"DataRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"xmin", ",", "xmax"}], "}"}], ",", 
          RowBox[{
           FractionBox[
            RowBox[{"qmax", " ", "\[Pi]"}], 
            RowBox[{"xmax", "-", "xmin"}]], 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}]}], "}"}]}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
       RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
       RowBox[{"ColorFunction", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Blend", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"Blue", ",", "White", ",", "Red"}], "}"}], ",", 
            FractionBox[
             RowBox[{
              RowBox[{"\[Pi]", "#"}], "+", "1"}], "2"]}], "]"}], "&"}], 
         ")"}]}]}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6965359845306787`*^9, 3.6965361307427692`*^9}, {
  3.6965362532082663`*^9, 3.696536254635394*^9}, {3.696537441382687*^9, 
  3.696537441572617*^9}, {3.696579875806356*^9, 3.696579915028823*^9}, {
  3.696579945717936*^9, 3.696579949129374*^9}, {3.696580164085631*^9, 
  3.6965801642096767`*^9}, {3.7332059983368597`*^9, 3.733206006193927*^9}, {
  3.735102334910421*^9, 3.7351023604926157`*^9}, {3.735102422800293*^9, 
  3.735102455315316*^9}, {3.7351025530459127`*^9, 3.735102568267737*^9}, {
  3.73564013984133*^9, 3.7356401531523123`*^9}, {3.7394651867066936`*^9, 
  3.739465189053233*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"72a8c458-33eb-4416-8ea9-895ec0315a10"]
}, Open  ]],

Cell[CellGroupData[{

Cell["calculations", "Section",
 CellChangeTimes->{{3.696515642365387*^9, 
  3.696515647045712*^9}},ExpressionUUID->"83b53995-2837-4c1c-8a96-\
c2cf452d55f0"],

Cell[CellGroupData[{

Cell["coherent cavity mode", "Subsection",
 CellChangeTimes->{{3.69651689800665*^9, 
  3.696516904153063*^9}},ExpressionUUID->"4e68e9d9-6087-4433-9cdb-\
a066d288423c"],

Cell[TextData[{
 "ground-state wavefunction for ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[Omega]", "a"], "=", 
    RowBox[{"g", "=", "0"}]}], TraditionalForm]],ExpressionUUID->
  "cbb4180d-4e53-44a6-9e08-30017644a965"],
 ":"
}], "Text",
 CellChangeTimes->{{3.696517221676457*^9, 3.696517232176427*^9}, {
  3.737711507599523*^9, 
  3.737711537883512*^9}},ExpressionUUID->"392bb416-3dd1-4ef0-9aad-\
e12ac439a38b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]0", "[", "x_", "]"}], "=", 
   RowBox[{
    SuperscriptBox["\[Pi]", 
     RowBox[{
      RowBox[{"-", "1"}], "/", "4"}]], 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      FractionBox[
       SuperscriptBox["x", "2"], "2"]}]]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.696517214021825*^9, 3.6965172196028233`*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"045a39ee-b93c-4752-8041-94eedc3e7c4d"],

Cell[TextData[{
 "coherent cavity mode, displaced by ",
 Cell[BoxData[
  FormBox["\[Delta]", TraditionalForm]],ExpressionUUID->
  "80180adf-00f8-45d4-81ee-ba0a92f71d38"],
 ", containing ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{
      SuperscriptBox[
       OverscriptBox["a", "^"], "\[Dagger]"], 
      OverscriptBox["a", "^"]}], "\[RightAngleBracket]"}], "=", 
    FractionBox[
     SuperscriptBox["\[Delta]", "2"], "2"]}], TraditionalForm]],
  ExpressionUUID->"c6544115-3fd3-4847-bd41-7bd2a24032fe"],
 " photons in the cavity; spin down"
}], "Text",
 CellChangeTimes->{{3.696517236055036*^9, 3.6965172390606213`*^9}, {
  3.696517271516622*^9, 3.696517277826295*^9}, {3.696587386616927*^9, 
  3.696587409290545*^9}, {3.696587466421207*^9, 3.696587469693809*^9}, {
  3.737711900610429*^9, 
  3.737711904424822*^9}},ExpressionUUID->"ca49b7b4-52e1-469b-88d8-\
17488ea17bf2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"coherent", "[", "\[Delta]_", "]"}], "=", 
   RowBox[{"Flatten", "[", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{
       SqrtBox["\[CapitalDelta]"], 
       RowBox[{"\[Phi]0", "[", 
        RowBox[{"Xgrid", "-", "\[Delta]"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "]"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6965172401916513`*^9, 3.696517321159224*^9}, {
   3.696701730414277*^9, 3.696701732800508*^9}, {3.737711907911965*^9, 
   3.737711918038319*^9}, 3.751372942584054*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"9f1dd305-f336-4bc4-b81e-b75199db094f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["dynamics, weak coupling", "Subsection",
 CellChangeTimes->{{3.696517573510943*^9, 3.696517575180991*^9}, {
   3.6965195509156857`*^9, 3.6965195534509583`*^9}, 
   3.696520679931979*^9},ExpressionUUID->"50ac7caa-2aad-4f76-af3c-\
10642de4f43b"],

Cell[CellGroupData[{

Cell["evolution", "Subsubsection",
 CellChangeTimes->{{3.6965875057510138`*^9, 
  3.696587508020067*^9}},ExpressionUUID->"92690c03-f7c2-47d9-89ae-\
cf445f5372b3"],

Cell[TextData[{
 "start with a coherent cavity mode with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{
      SuperscriptBox[
       OverscriptBox["a", "^"], "\[Dagger]"], 
      OverscriptBox["a", "^"]}], "\[RightAngleBracket]"}], "=", 
    FractionBox[
     SuperscriptBox["\[Delta]", "2"], "2"]}], TraditionalForm]],
  ExpressionUUID->"a3aa6c28-04a5-4488-b439-409a197e8f1a"],
 " photons in the cavity, and the spin in the down state\nevolve for a time \
",
 Cell[BoxData[
  FormBox["t", TraditionalForm]],ExpressionUUID->
  "bd50a480-9ba2-4f9a-8c95-b3c230d20421"],
 " with step size ",
 Cell[BoxData[
  FormBox["\[CapitalDelta]t", TraditionalForm]],ExpressionUUID->
  "b2fd49b9-59d3-4b59-87a7-3923506b551f"]
}], "Text",
 CellChangeTimes->{{3.696521730194306*^9, 3.696521751213731*^9}, {
  3.696587337711714*^9, 3.696587342252329*^9}, {3.696587446279814*^9, 
  3.6965874917992783`*^9}, {3.7377120462810583`*^9, 
  3.737712046481606*^9}},ExpressionUUID->"9b8ba625-a793-467c-9c14-\
98a0fd444ebe"],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Omega]a", "=", "1"}], ",", 
     RowBox[{"\[Omega]c", "=", "1"}], ",", 
     RowBox[{"g", "=", "0.1"}], ",", 
     RowBox[{"\[Delta]", "=", 
      SqrtBox["2"]}], ",", 
     RowBox[{"t", "=", "100"}], ",", 
     RowBox[{"\[CapitalDelta]t", "=", "0.2"}]}], "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U", "=", 
     RowBox[{"MatrixExp", "[", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "\[CapitalDelta]t", " ", 
       RowBox[{"HP", "[", 
        RowBox[{"\[Omega]a", ",", "\[Omega]c", ",", "g"}], "]"}]}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"T", "=", 
     RowBox[{"Range", "[", 
      RowBox[{"0", ",", "t", ",", "\[CapitalDelta]t"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"V", "=", 
     RowBox[{"NestList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"U", ".", "#"}], "&"}], ",", 
       RowBox[{
        RowBox[{"coherent", "[", "\[Delta]", "]"}], "//", "N"}], ",", 
       RowBox[{"Floor", "[", 
        FractionBox["t", "\[CapitalDelta]t"], "]"}]}], "]"}]}], ";"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.696517576950618*^9, 3.6965176080902653`*^9}, {
   3.696517861399281*^9, 3.6965178861856833`*^9}, {3.696517951448292*^9, 
   3.696517998190037*^9}, 3.696518442665997*^9, {3.696519077226078*^9, 
   3.6965191813198233`*^9}, 3.696519433834547*^9, {3.696519505696727*^9, 
   3.696519515127449*^9}, {3.696519713538753*^9, 3.696519758035439*^9}, {
   3.696519889379368*^9, 3.696519890816059*^9}, {3.696520182470895*^9, 
   3.6965201831479063`*^9}, {3.696520638226038*^9, 3.696520639014905*^9}, 
   3.696521754688395*^9, 3.696523615318757*^9, 3.69652533587787*^9, {
   3.696584129466303*^9, 3.696584146544641*^9}, {3.696584177155602*^9, 
   3.696584243606763*^9}, {3.696584596634201*^9, 3.696584619188567*^9}, {
   3.696584710916951*^9, 3.6965847205666943`*^9}, {3.696701737072154*^9, 
   3.696701738329523*^9}, {3.696704156284884*^9, 3.696704188014372*^9}, {
   3.6967047364996233`*^9, 3.696704756093676*^9}, {3.737712051852977*^9, 
   3.737712103869562*^9}, {3.737733565949092*^9, 3.737733567618256*^9}, {
   3.737733776739893*^9, 3.737733777482037*^9}, {3.73773420770681*^9, 
   3.737734250165544*^9}, {3.7377343193567247`*^9, 3.737734326611636*^9}, {
   3.737738498220604*^9, 3.73773850726264*^9}, {3.737738764726438*^9, 
   3.737738770825869*^9}, {3.7377388606590776`*^9, 3.737738860937491*^9}, {
   3.737738895063582*^9, 3.737738896513693*^9}, {3.737776023457838*^9, 
   3.737776054867052*^9}, {3.737776103711568*^9, 3.7377761039311934`*^9}, {
   3.737776137636784*^9, 3.737776162565421*^9}, {3.737776214052733*^9, 
   3.7377762368044777`*^9}, {3.7377762800991383`*^9, 3.737776280978039*^9}, 
   3.7378261929339857`*^9, {3.737826268536852*^9, 3.737826302995473*^9}, {
   3.739294784695159*^9, 3.739294806170518*^9}, {3.739294859544703*^9, 
   3.7392948801469727`*^9}, {3.739295344398855*^9, 3.739295344512824*^9}, {
   3.739296334377511*^9, 3.739296353604183*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"d4688efd-1940-481d-a71f-17a0c2ea24c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["spin degree of freedom", "Subsubsection",
 CellChangeTimes->{{3.69651805766899*^9, 3.6965180608923483`*^9}, 
   3.696587511635762*^9, {3.69658754921447*^9, 3.696587551394556*^9}, {
   3.7377385498432503`*^9, 
   3.7377385530046062`*^9}},ExpressionUUID->"8d7b0631-b9fa-4fbf-861d-\
cee91a375c9e"],

Cell["given a wavefunction, calculate the spin expectation values:", "Text",
 CellChangeTimes->{{3.696701754403551*^9, 
  3.696701764824403*^9}},ExpressionUUID->"ef19bd14-243b-4e08-88fe-\
de50bba4bf9b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sexp", "[", "v_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "\[Rho]S", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
     "2", "x2", " ", "spin", " ", "reduced", " ", "density", " ", "matrix"}], 
     " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Rho]S", "=", 
      RowBox[{"traceout", "[", 
       RowBox[{"v", ",", "nmax"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"expectation", " ", "values"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{"\[Rho]S", ".", "Sx"}], "]"}], ",", 
        RowBox[{"Tr", "[", 
         RowBox[{"\[Rho]S", ".", "Sy"}], "]"}], ",", 
        RowBox[{"Tr", "[", 
         RowBox[{"\[Rho]S", ".", "Sz"}], "]"}]}], "}"}], "//", "Re"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.696701767490918*^9, 3.696701852084674*^9}, {
  3.737712113931095*^9, 3.737712116060927*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"efaad156-8400-46f1-9c10-7e3badf19952"],

Cell["plot the spin expectation values as functions of time:", "Text",
 CellChangeTimes->{{3.696587534022956*^9, 
  3.696587544307596*^9}},ExpressionUUID->"c154edbd-054b-4cec-9557-\
45d4e108d128"],

Cell[BoxData[
 RowBox[{"ListLinePlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"MapThread", "[", 
     RowBox[{
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "v"}], "}"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"t", ",", "#"}], "}"}], "&"}], "/@", 
         RowBox[{"Sexp", "[", "v", "]"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"T", ",", "V"}], "}"}]}], "]"}], "\[Transpose]"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[LeftAngleBracket]\!\(\*SubscriptBox[OverscriptBox[\(S\), \(^\)], \
\(x\)]\)\[RightAngleBracket]\>\"", ",", 
      "\"\<\[LeftAngleBracket]\!\(\*SubscriptBox[OverscriptBox[\(S\), \(^\)], \
\(y\)]\)\[RightAngleBracket]\>\"", ",", 
      "\"\<\[LeftAngleBracket]\!\(\*SubscriptBox[OverscriptBox[\(S\), \(^\)], \
\(z\)]\)\[RightAngleBracket]\>\""}], "}"}]}], ",", 
   RowBox[{"PlotTheme", "\[Rule]", "\"\<Scientific\>\""}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", "\"\<time\>\"", "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], ",", 
      FractionBox["1", "2"]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6967018608517714`*^9, 3.696701959635644*^9}, {
  3.6967020797887287`*^9, 3.696702092086833*^9}, {3.737712122272134*^9, 
  3.737712126732017*^9}, {3.737734272757009*^9, 3.737734272904285*^9}, {
  3.7377343157534437`*^9, 3.73773431651821*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"6ac158c1-6c30-4215-a041-1aa2931a3959"]
}, Open  ]],

Cell[CellGroupData[{

Cell["cavity phase-space ", "Subsubsection",
 CellChangeTimes->{{3.6965875871997213`*^9, 
  3.696587596816486*^9}},ExpressionUUID->"16bd915d-5265-40c8-b641-\
d1c21a16e6a7"],

Cell["\<\
given a wavefunction, calculate the quadrature expectation values:\
\>", "Text",
 CellChangeTimes->{{3.696701754403551*^9, 3.696701764824403*^9}, {
  3.696701989081308*^9, 
  3.696701991144517*^9}},ExpressionUUID->"91601509-fd1b-4527-8620-\
2071efbc5310"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Xexp", "[", "v_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "\[Rho]X", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"phase", "-", 
      RowBox[{"space", " ", "reduced", " ", "density", " ", "matrix"}]}], " ",
      "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Rho]X", "=", 
      RowBox[{"traceout", "[", 
       RowBox[{"v", ",", 
        RowBox[{"-", "2"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"expectation", " ", "values"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{"\[Rho]X", ".", "X"}], "]"}], ",", 
        RowBox[{"Tr", "[", 
         RowBox[{"\[Rho]X", ".", "P"}], "]"}]}], "}"}], "//", "Re"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.696701767490918*^9, 3.696701852084674*^9}, {
  3.696701995928616*^9, 3.6967020384145527`*^9}, {3.737712152987997*^9, 
  3.737712154948449*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"34e1fa15-dd76-4abe-a102-6cb8973815df"],

Cell["plot the quadrature expectation values as functions of time:", "Text",
 CellChangeTimes->{{3.696587534022956*^9, 3.696587544307596*^9}, {
  3.696702056190493*^9, 
  3.696702057542635*^9}},ExpressionUUID->"6aec354f-d302-4df8-aa3e-\
d56f54f08bf7"],

Cell[BoxData[
 RowBox[{"ListLinePlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"MapThread", "[", 
     RowBox[{
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "v"}], "}"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"t", ",", 
              RowBox[{
              "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
             "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"t", ",", 
              RowBox[{
              "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
             "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"t", ",", 
              RowBox[{
               SuperscriptBox[
                RowBox[{
                "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                "2"], "+", 
               SuperscriptBox[
                RowBox[{
                "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                "2"]}]}], "}"}]}], "}"}], "&"}], "[", 
         RowBox[{"Xexp", "[", "v", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"T", ",", "V"}], "}"}]}], "]"}], "\[Transpose]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[LeftAngleBracket]\!\(\*OverscriptBox[\(X\), \(^\)]\)\
\[RightAngleBracket]\>\"", ",", 
      "\"\<\[LeftAngleBracket]\!\(\*OverscriptBox[\(P\), \(^\)]\)\
\[RightAngleBracket]\>\"", ",", 
      "\"\<\[LeftAngleBracket]\!\(\*OverscriptBox[\(X\), \
\(^\)]\)\!\(\*SuperscriptBox[\(\[RightAngleBracket]\), \(2\)]\)+\
\[LeftAngleBracket]\!\(\*OverscriptBox[\(P\), \(^\)]\)\!\(\*SuperscriptBox[\(\
\[RightAngleBracket]\), \(2\)]\)\>\""}], "}"}]}], ",", 
   RowBox[{"PlotTheme", "\[Rule]", "\"\<Scientific\>\""}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", "\"\<time\>\"", "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6967018608517714`*^9, 3.696701959635644*^9}, {
   3.696702063738677*^9, 3.6967021201426973`*^9}, {3.737712158801458*^9, 
   3.737712162228285*^9}, {3.737826211842374*^9, 3.737826217517406*^9}, 
   3.7392948195414133`*^9, {3.739465420931014*^9, 3.7394654364542713`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"bf91b56c-d9d7-4ed1-8587-5396e8bfdedf"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wigner distribution in the cavity phase space", "Subsubsection",
 CellChangeTimes->{{3.696521079377643*^9, 3.696521086210676*^9}, {
  3.696587657034707*^9, 
  3.696587665346307*^9}},ExpressionUUID->"7e8932f5-6823-41b7-9bce-\
f7e7d213c3c0"],

Cell[TextData[{
 "Wigner distribution of the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["i", "th"], TraditionalForm]],ExpressionUUID->
  "f10108a2-c96d-4944-b782-b44b5747a207"],
 " frame of the simulation:"
}], "Text",
 CellChangeTimes->{{3.696586339990746*^9, 3.6965863444674053`*^9}, {
  3.696587673533847*^9, 3.696587676646296*^9}, {3.739295375043807*^9, 
  3.73929538207145*^9}},ExpressionUUID->"4ef548f6-d331-41eb-ab09-\
2e9046eba936"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "WW", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WW", "[", 
   RowBox[{"i_Integer", "/;", 
    RowBox[{"1", "\[LessEqual]", "i", "\[LessEqual]", 
     RowBox[{"Length", "[", "V", "]"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WW", "[", "i", "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"PrintTemporary", "[", 
       RowBox[{"\"\<calculating WW[\>\"", "<>", 
        RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<]...\>\""}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"WignerDistributionPlot", "[", 
         RowBox[{
          RowBox[{"traceout", "[", 
           RowBox[{
            RowBox[{
            "V", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
            
            RowBox[{"-", "2"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["a", "2"]}], ",", 
            FractionBox["a", "2"]}], "}"}]}], "]"}], ",", 
        RowBox[{"PlotLabel", "\[Rule]", 
         RowBox[{"(", 
          RowBox[{"\"\<t=\>\"", "<>", 
           RowBox[{"ToString", "[", 
            RowBox[{"N", "[", 
             RowBox[{
             "T", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
             "]"}], "]"}]}], ")"}]}]}], "]"}]}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.737739136414185*^9, 3.737739162629114*^9}, {
  3.737739230607897*^9, 3.73773925518185*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"295ce45d-4297-45bb-9d1b-49861952f7fa"],

Cell["Wigner distribution at the beginning of the simulation:", "Text",
 CellChangeTimes->{{3.696586339990746*^9, 3.6965863444674053`*^9}, {
  3.696587673533847*^9, 
  3.696587676646296*^9}},ExpressionUUID->"66d79e67-a308-4a3e-9cdb-\
4b938525b96b"],

Cell[BoxData[
 RowBox[{"WW", "[", "1", "]"}]], "Input",
 CellChangeTimes->{{3.739295387848813*^9, 3.739295388725876*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"cbf891db-834c-4ab8-a33c-8dbcc0f64160"],

Cell["intermediate:", "Text",
 CellChangeTimes->{{3.696586347189308*^9, 3.696586358710272*^9}, {
  3.6965866393877707`*^9, 3.69658664357967*^9}, {3.73929493758051*^9, 
  3.739294939277368*^9}},ExpressionUUID->"4116c098-f2b1-48ff-882a-\
9294a0657399"],

Cell[BoxData[
 RowBox[{"WW", "[", 
  RowBox[{"Floor", "[", 
   FractionBox[
    RowBox[{"Length", "[", "V", "]"}], "2"], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.739295392459539*^9, 3.7392953987243443`*^9}, {
  3.739296373848812*^9, 3.739296378042797*^9}, {3.739465459643063*^9, 
  3.739465468798348*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"c7939f9e-48d5-4daa-950d-cf7899422438"],

Cell["at the end of the simulation:", "Text",
 CellChangeTimes->{{3.696586347189308*^9, 3.696586358710272*^9}, {
  3.6965866393877707`*^9, 
  3.69658664357967*^9}},ExpressionUUID->"85247651-cd3c-4a8f-8fae-\
51cccf4e10e1"],

Cell[BoxData[
 RowBox[{"WW", "[", 
  RowBox[{"Length", "[", "V", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.739295402231481*^9, 3.739295409637374*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"db439f28-f4e6-4605-8548-b18b415adec5"],

Cell["Wigner-function movie:", "Text",
 CellChangeTimes->{{3.737739108894967*^9, 3.737739116834738*^9}, 
   3.73929541842198*^9},ExpressionUUID->"8bde7fab-486f-43e5-bbc3-\
defda03218f0"],

Cell[BoxData[
 RowBox[{"ListAnimate", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"WW", "[", "i", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", "V", "]"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7377391670030127`*^9, 3.737739195492844*^9}, {
   3.737739268537798*^9, 3.737739271865795*^9}, {3.737740058496963*^9, 
   3.73774006620592*^9}, {3.7377744855990543`*^9, 3.7377744859156218`*^9}, 
   3.737774540984046*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"9ba44f0f-2fb3-4c0b-bf4e-154250d1a2d4"],

Cell["\<\
We see that the structure of the Wigner distribution changes more slowly than \
its rotation around the origin.\
\>", "Text",
 CellChangeTimes->{{3.739296238442222*^9, 
  3.739296271662532*^9}},ExpressionUUID->"e2df3386-34d5-4d62-a4c3-\
7cd2dcb77d0d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["dynamics, strong coupling", "Subsection",
 CellChangeTimes->{{3.696517573510943*^9, 3.696517575180991*^9}, {
   3.6965195509156857`*^9, 3.6965195534509583`*^9}, 3.696520679931979*^9, {
   3.739295769555743*^9, 
   3.73929577040879*^9}},ExpressionUUID->"1cab7d6a-b3da-4e3c-8e13-\
c6cf1b6f8bd3"],

Cell[CellGroupData[{

Cell["evolution", "Subsubsection",
 CellChangeTimes->{{3.6965875057510138`*^9, 
  3.696587508020067*^9}},ExpressionUUID->"b2ae1a91-4ef5-4ed4-9450-\
d48ede8eb549"],

Cell[TextData[{
 "start with a coherent cavity mode with ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{
      SuperscriptBox[
       OverscriptBox["a", "^"], "\[Dagger]"], 
      OverscriptBox["a", "^"]}], "\[RightAngleBracket]"}], "=", 
    FractionBox[
     SuperscriptBox["\[Delta]", "2"], "2"]}], TraditionalForm]],
  ExpressionUUID->"83a06a7d-5a8d-4837-a17b-63ee12f08e58"],
 " photons in the cavity, and the spin in the down state\nevolve for a time \
",
 Cell[BoxData[
  FormBox["t", TraditionalForm]],ExpressionUUID->
  "1323b0be-c49b-48b7-88a2-fdcf58ac8f57"],
 " with step size ",
 Cell[BoxData[
  FormBox["\[CapitalDelta]t", TraditionalForm]],ExpressionUUID->
  "a1355dd0-e0ba-4a00-a9c8-ad28e4b0722e"]
}], "Text",
 CellChangeTimes->{{3.696521730194306*^9, 3.696521751213731*^9}, {
  3.696587337711714*^9, 3.696587342252329*^9}, {3.696587446279814*^9, 
  3.6965874917992783`*^9}, {3.7377120462810583`*^9, 
  3.737712046481606*^9}},ExpressionUUID->"649c89b3-5b4d-4bb4-99de-\
a4026e42d136"],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Omega]a", "=", "1"}], ",", 
     RowBox[{"\[Omega]c", "=", "1"}], ",", 
     RowBox[{"g", "=", "10"}], ",", 
     RowBox[{"\[Delta]", "=", 
      SqrtBox["2"]}], ",", 
     RowBox[{"t", "=", "1"}], ",", 
     RowBox[{"\[CapitalDelta]t", "=", "0.002"}]}], "}"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"U", "=", 
     RowBox[{"MatrixExp", "[", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "\[CapitalDelta]t", " ", 
       RowBox[{"HP", "[", 
        RowBox[{"\[Omega]a", ",", "\[Omega]c", ",", "g"}], "]"}]}], "]"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"T", "=", 
     RowBox[{"Range", "[", 
      RowBox[{"0", ",", "t", ",", "\[CapitalDelta]t"}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"V", "=", 
     RowBox[{"NestList", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"U", ".", "#"}], "&"}], ",", 
       RowBox[{
        RowBox[{"coherent", "[", "\[Delta]", "]"}], "//", "N"}], ",", 
       RowBox[{"Floor", "[", 
        FractionBox["t", "\[CapitalDelta]t"], "]"}]}], "]"}]}], ";"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.696517576950618*^9, 3.6965176080902653`*^9}, {
   3.696517861399281*^9, 3.6965178861856833`*^9}, {3.696517951448292*^9, 
   3.696517998190037*^9}, 3.696518442665997*^9, {3.696519077226078*^9, 
   3.6965191813198233`*^9}, 3.696519433834547*^9, {3.696519505696727*^9, 
   3.696519515127449*^9}, {3.696519713538753*^9, 3.696519758035439*^9}, {
   3.696519889379368*^9, 3.696519890816059*^9}, {3.696520182470895*^9, 
   3.6965201831479063`*^9}, {3.696520638226038*^9, 3.696520639014905*^9}, 
   3.696521754688395*^9, 3.696523615318757*^9, 3.69652533587787*^9, {
   3.696584129466303*^9, 3.696584146544641*^9}, {3.696584177155602*^9, 
   3.696584243606763*^9}, {3.696584596634201*^9, 3.696584619188567*^9}, {
   3.696584710916951*^9, 3.6965847205666943`*^9}, {3.696701737072154*^9, 
   3.696701738329523*^9}, {3.696704156284884*^9, 3.696704188014372*^9}, {
   3.6967047364996233`*^9, 3.696704756093676*^9}, {3.737712051852977*^9, 
   3.737712103869562*^9}, {3.737733565949092*^9, 3.737733567618256*^9}, {
   3.737733776739893*^9, 3.737733777482037*^9}, {3.73773420770681*^9, 
   3.737734250165544*^9}, {3.7377343193567247`*^9, 3.737734326611636*^9}, {
   3.737738498220604*^9, 3.73773850726264*^9}, {3.737738764726438*^9, 
   3.737738770825869*^9}, {3.7377388606590776`*^9, 3.737738860937491*^9}, {
   3.737738895063582*^9, 3.737738896513693*^9}, {3.737776023457838*^9, 
   3.737776054867052*^9}, {3.737776103711568*^9, 3.7377761039311934`*^9}, {
   3.737776137636784*^9, 3.737776162565421*^9}, {3.737776214052733*^9, 
   3.7377762368044777`*^9}, {3.7377762800991383`*^9, 3.737776280978039*^9}, 
   3.7378261929339857`*^9, {3.737826268536852*^9, 3.737826302995473*^9}, {
   3.739294784695159*^9, 3.739294806170518*^9}, {3.739294859544703*^9, 
   3.7392948801469727`*^9}, {3.739295344398855*^9, 3.739295344512824*^9}, {
   3.7392957759284077`*^9, 3.739295798660533*^9}, {3.739296848780959*^9, 
   3.739296875981998*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"04aa0bad-dcd2-4487-9735-ecb93ceb8a9a"]
}, Open  ]],

Cell[CellGroupData[{

Cell["spin degree of freedom", "Subsubsection",
 CellChangeTimes->{{3.69651805766899*^9, 3.6965180608923483`*^9}, 
   3.696587511635762*^9, {3.69658754921447*^9, 3.696587551394556*^9}, {
   3.7377385498432503`*^9, 
   3.7377385530046062`*^9}},ExpressionUUID->"b3dfdd6c-fbcb-43fc-b0c2-\
ffb7f0fa2d95"],

Cell["given a wavefunction, calculate the spin expectation values:", "Text",
 CellChangeTimes->{{3.696701754403551*^9, 
  3.696701764824403*^9}},ExpressionUUID->"73192b04-d276-45bc-a311-\
f99dc56aa0fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Sexp", "[", "v_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "\[Rho]S", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
     "2", "x2", " ", "spin", " ", "reduced", " ", "density", " ", "matrix"}], 
     " ", "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Rho]S", "=", 
      RowBox[{"traceout", "[", 
       RowBox[{"v", ",", "nmax"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"expectation", " ", "values"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{"\[Rho]S", ".", "Sx"}], "]"}], ",", 
        RowBox[{"Tr", "[", 
         RowBox[{"\[Rho]S", ".", "Sy"}], "]"}], ",", 
        RowBox[{"Tr", "[", 
         RowBox[{"\[Rho]S", ".", "Sz"}], "]"}]}], "}"}], "//", "Re"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.696701767490918*^9, 3.696701852084674*^9}, {
  3.737712113931095*^9, 3.737712116060927*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"23589cac-a437-46b8-a847-0a403291b6d9"],

Cell["plot the spin expectation values as functions of time:", "Text",
 CellChangeTimes->{{3.696587534022956*^9, 
  3.696587544307596*^9}},ExpressionUUID->"dbe8e8fa-7ac2-455a-b117-\
2366ebd83c8b"],

Cell[BoxData[
 RowBox[{"ListLinePlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"MapThread", "[", 
     RowBox[{
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "v"}], "}"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{"t", ",", "#"}], "}"}], "&"}], "/@", 
         RowBox[{"Sexp", "[", "v", "]"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"T", ",", "V"}], "}"}]}], "]"}], "\[Transpose]"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[LeftAngleBracket]\!\(\*SubscriptBox[OverscriptBox[\(S\), \(^\)], \
\(x\)]\)\[RightAngleBracket]\>\"", ",", 
      "\"\<\[LeftAngleBracket]\!\(\*SubscriptBox[OverscriptBox[\(S\), \(^\)], \
\(y\)]\)\[RightAngleBracket]\>\"", ",", 
      "\"\<\[LeftAngleBracket]\!\(\*SubscriptBox[OverscriptBox[\(S\), \(^\)], \
\(z\)]\)\[RightAngleBracket]\>\""}], "}"}]}], ",", 
   RowBox[{"PlotTheme", "\[Rule]", "\"\<Scientific\>\""}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", "\"\<time\>\"", "}"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "2"]}], ",", 
      FractionBox["1", "2"]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6967018608517714`*^9, 3.696701959635644*^9}, {
  3.6967020797887287`*^9, 3.696702092086833*^9}, {3.737712122272134*^9, 
  3.737712126732017*^9}, {3.737734272757009*^9, 3.737734272904285*^9}, {
  3.7377343157534437`*^9, 3.73773431651821*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"cd79c1cf-3a26-4277-9c77-9591f456dba6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["cavity phase-space ", "Subsubsection",
 CellChangeTimes->{{3.6965875871997213`*^9, 
  3.696587596816486*^9}},ExpressionUUID->"d1877122-bc83-4b94-b65e-\
ea8b911e1758"],

Cell["\<\
given a wavefunction, calculate the quadrature expectation values:\
\>", "Text",
 CellChangeTimes->{{3.696701754403551*^9, 3.696701764824403*^9}, {
  3.696701989081308*^9, 
  3.696701991144517*^9}},ExpressionUUID->"ee4adb7e-cf35-4fa4-8606-\
4de8fb8968dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Xexp", "[", "v_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "\[Rho]X", "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"phase", "-", 
      RowBox[{"space", " ", "reduced", " ", "density", " ", "matrix"}]}], " ",
      "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Rho]X", "=", 
      RowBox[{"traceout", "[", 
       RowBox[{"v", ",", 
        RowBox[{"-", "2"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"expectation", " ", "values"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Tr", "[", 
         RowBox[{"\[Rho]X", ".", "X"}], "]"}], ",", 
        RowBox[{"Tr", "[", 
         RowBox[{"\[Rho]X", ".", "P"}], "]"}]}], "}"}], "//", "Re"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.696701767490918*^9, 3.696701852084674*^9}, {
  3.696701995928616*^9, 3.6967020384145527`*^9}, {3.737712152987997*^9, 
  3.737712154948449*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"aef77661-8082-4da5-96d4-f26fb47c01bc"],

Cell["plot the quadrature expectation values as functions of time:", "Text",
 CellChangeTimes->{{3.696587534022956*^9, 3.696587544307596*^9}, {
  3.696702056190493*^9, 
  3.696702057542635*^9}},ExpressionUUID->"95769923-3384-4a64-bccc-\
9c0a75a5c7fa"],

Cell[BoxData[
 RowBox[{"ListLinePlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"MapThread", "[", 
     RowBox[{
      RowBox[{"Function", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"t", ",", "v"}], "}"}], ",", 
        RowBox[{
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"t", ",", 
              RowBox[{
              "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
             "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"t", ",", 
              RowBox[{
              "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}]}], 
             "}"}], ",", 
            RowBox[{"{", 
             RowBox[{"t", ",", 
              RowBox[{
               SuperscriptBox[
                RowBox[{
                "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], 
                "2"], "+", 
               SuperscriptBox[
                RowBox[{
                "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
                "2"]}]}], "}"}]}], "}"}], "&"}], "[", 
         RowBox[{"Xexp", "[", "v", "]"}], "]"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"T", ",", "V"}], "}"}]}], "]"}], "\[Transpose]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<\[LeftAngleBracket]\!\(\*OverscriptBox[\(X\), \(^\)]\)\
\[RightAngleBracket]\>\"", ",", 
      "\"\<\[LeftAngleBracket]\!\(\*OverscriptBox[\(P\), \(^\)]\)\
\[RightAngleBracket]\>\"", ",", 
      "\"\<\[LeftAngleBracket]\!\(\*OverscriptBox[\(X\), \
\(^\)]\)\!\(\*SuperscriptBox[\(\[RightAngleBracket]\), \(2\)]\)+\
\[LeftAngleBracket]\!\(\*OverscriptBox[\(P\), \(^\)]\)\!\(\*SuperscriptBox[\(\
\[RightAngleBracket]\), \(2\)]\)\>\""}], "}"}]}], ",", 
   RowBox[{"PlotTheme", "\[Rule]", "\"\<Scientific\>\""}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", "\"\<time\>\"", "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6967018608517714`*^9, 3.696701959635644*^9}, {
   3.696702063738677*^9, 3.6967021201426973`*^9}, {3.737712158801458*^9, 
   3.737712162228285*^9}, {3.737826211842374*^9, 3.737826217517406*^9}, 
   3.7392948195414133`*^9, {3.739465420931014*^9, 3.7394654364542713`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"1c63102a-7d4d-4d64-884f-67eb4b73819f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Wigner distribution in the cavity phase space", "Subsubsection",
 CellChangeTimes->{{3.696521079377643*^9, 3.696521086210676*^9}, {
  3.696587657034707*^9, 
  3.696587665346307*^9}},ExpressionUUID->"15a97886-558b-4d8c-9aa6-\
1e5ccaf6bfa8"],

Cell[TextData[{
 "Wigner distribution of the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["i", "th"], TraditionalForm]],ExpressionUUID->
  "f80911d6-e2b8-4de5-bb28-d8741dfe034c"],
 " frame of the simulation:"
}], "Text",
 CellChangeTimes->{{3.696586339990746*^9, 3.6965863444674053`*^9}, {
  3.696587673533847*^9, 3.696587676646296*^9}, {3.739295375043807*^9, 
  3.73929538207145*^9}},ExpressionUUID->"f2f021b4-dc55-4028-9089-\
4cbc960f068a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "WW", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"WW", "[", 
   RowBox[{"i_Integer", "/;", 
    RowBox[{"1", "\[LessEqual]", "i", "\[LessEqual]", 
     RowBox[{"Length", "[", "V", "]"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"WW", "[", "i", "]"}], "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"PrintTemporary", "[", 
       RowBox[{"\"\<calculating WW[\>\"", "<>", 
        RowBox[{"ToString", "[", "i", "]"}], "<>", "\"\<]...\>\""}], "]"}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"Show", "[", 
       RowBox[{
        RowBox[{"WignerDistributionPlot", "[", 
         RowBox[{
          RowBox[{"traceout", "[", 
           RowBox[{
            RowBox[{
            "V", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], ",", 
            
            RowBox[{"-", "2"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", 
             FractionBox["a", "2"]}], ",", 
            FractionBox["a", "2"]}], "}"}]}], "]"}], ",", 
        RowBox[{"PlotLabel", "\[Rule]", 
         RowBox[{"(", 
          RowBox[{"\"\<t=\>\"", "<>", 
           RowBox[{"ToString", "[", 
            RowBox[{"N", "[", 
             RowBox[{
             "T", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}], 
             "]"}], "]"}]}], ")"}]}]}], "]"}]}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.737739136414185*^9, 3.737739162629114*^9}, {
  3.737739230607897*^9, 3.73773925518185*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"137d28ce-1cd0-486c-aaee-cc4966a8b499"],

Cell["Wigner distribution at the beginning of the simulation:", "Text",
 CellChangeTimes->{{3.696586339990746*^9, 3.6965863444674053`*^9}, {
  3.696587673533847*^9, 
  3.696587676646296*^9}},ExpressionUUID->"d2749a6e-8eac-4a6b-a5fc-\
10a6fa7dde95"],

Cell[BoxData[
 RowBox[{"WW", "[", "1", "]"}]], "Input",
 CellChangeTimes->{{3.739295387848813*^9, 3.739295388725876*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"33318973-a967-4671-9978-793390d37736"],

Cell["intermediate:", "Text",
 CellChangeTimes->{{3.696586347189308*^9, 3.696586358710272*^9}, {
  3.6965866393877707`*^9, 3.69658664357967*^9}, {3.73929493758051*^9, 
  3.739294939277368*^9}},ExpressionUUID->"7239e3ee-d0b3-4aaa-95f9-\
e18534495eee"],

Cell[BoxData[
 RowBox[{"WW", "[", 
  RowBox[{"Floor", "[", 
   FractionBox[
    RowBox[{"Length", "[", "V", "]"}], "2"], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.739295392459539*^9, 3.7392953987243443`*^9}, {
   3.739295827354896*^9, 3.739295827888319*^9}, 3.739465578910159*^9},
 CellLabel->"In[44]:=",ExpressionUUID->"1d24d0ee-636e-4f7e-88e5-56af57ec3de9"],

Cell["at the end of the simulation:", "Text",
 CellChangeTimes->{{3.696586347189308*^9, 3.696586358710272*^9}, {
  3.6965866393877707`*^9, 
  3.69658664357967*^9}},ExpressionUUID->"d1758251-0545-4100-ae15-\
243c31d760aa"],

Cell[BoxData[
 RowBox[{"WW", "[", 
  RowBox[{"Length", "[", "V", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.739295402231481*^9, 3.739295409637374*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"82bcdbc6-2c70-4463-9b12-1fa273ee10c0"],

Cell["Wigner-function movie:", "Text",
 CellChangeTimes->{{3.737739108894967*^9, 3.737739116834738*^9}, 
   3.73929541842198*^9},ExpressionUUID->"6cb0c9d1-17cb-4eda-a86d-\
66db251add69"],

Cell[BoxData[
 RowBox[{"ListAnimate", "[", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"WW", "[", "i", "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", 
      RowBox[{"Length", "[", "V", "]"}]}], "}"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.7377391670030127`*^9, 3.737739195492844*^9}, {
   3.737739268537798*^9, 3.737739271865795*^9}, {3.737740058496963*^9, 
   3.73774006620592*^9}, {3.7377744855990543`*^9, 3.7377744859156218`*^9}, 
   3.737774540984046*^9},
 CellLabel->"In[46]:=",ExpressionUUID->"99e80fca-760b-4ff9-8607-102fdb16b28d"],

Cell["\<\
We see that the structure of the Wigner distribution changes more rapidly \
than its rotation around the origin.\
\>", "Text",
 CellChangeTimes->{{3.739296238442222*^9, 
  3.73929625858912*^9}},ExpressionUUID->"70d0fd17-a4f3-4af7-a604-\
1385bef1aba0"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 778},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 695, 15, 58, "Text",ExpressionUUID->"4cd7a32f-6216-4a4d-aa41-2d108d00ff9a"],
Cell[1256, 37, 2693, 50, 46, "Text",ExpressionUUID->"e8075e8f-93f1-4453-be73-c4e9a7f13d33"],
Cell[3952, 89, 541, 12, 35, "Text",ExpressionUUID->"2e465d51-d419-413a-87a4-7261c0b8502a"],
Cell[CellGroupData[{
Cell[4518, 105, 602, 9, 98, "Title",ExpressionUUID->"9d6ecfcc-f513-43f4-8632-0aa8a3a712e7"],
Cell[CellGroupData[{
Cell[5145, 118, 157, 3, 54, "Subsection",ExpressionUUID->"8ccd8c63-c019-4444-847b-c7b12e60fff4"],
Cell[5305, 123, 374, 11, 35, "Text",ExpressionUUID->"3ba8ab7b-d7c0-44cf-b615-a254cf493b51"],
Cell[5682, 136, 317, 6, 30, "Input",ExpressionUUID->"40e6916c-6996-4964-b923-a984898c5b77"],
Cell[6002, 144, 183, 3, 35, "Text",ExpressionUUID->"e5b74c63-0441-40c8-9453-68de6740cb5b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6222, 152, 159, 3, 54, "Subsection",ExpressionUUID->"a271ed4d-9b06-4954-abb4-9d8c640da47a"],
Cell[CellGroupData[{
Cell[6406, 159, 193, 3, 45, "Subsubsection",ExpressionUUID->"13999c42-b819-45ba-b6c3-7a1035a8ea25"],
Cell[6602, 164, 443, 14, 39, "Text",ExpressionUUID->"59fda874-3b30-47e1-a533-fdfa6d09aadf"],
Cell[7048, 180, 870, 13, 30, "Input",ExpressionUUID->"cc4e3ffe-26c2-40d7-bf94-a8ab78944689"],
Cell[7921, 195, 372, 8, 58, "Text",ExpressionUUID->"b87714b6-edfe-4af4-8f9c-215e40e6b63a"],
Cell[8296, 205, 381, 8, 51, "Input",ExpressionUUID->"5ebfb2f7-576f-4faf-ba8b-5e63220f7118"],
Cell[8680, 215, 155, 3, 35, "Text",ExpressionUUID->"03b1a84b-7f18-4c72-8414-b02f9a71e372"],
Cell[8838, 220, 645, 17, 86, "Input",ExpressionUUID->"6a3e8098-111d-402d-868d-a080680856b7"],
Cell[9486, 239, 288, 4, 35, "Text",ExpressionUUID->"8a0b0e7a-bb4f-46de-91ce-c974ffda699d"],
Cell[9777, 245, 503, 12, 30, "Input",ExpressionUUID->"2b35796c-4562-4602-97ee-0b947bcb82d0"],
Cell[10283, 259, 290, 4, 35, "Text",ExpressionUUID->"adcd1523-94c7-4c38-9812-bcac658e5b5c"],
Cell[10576, 265, 1055, 27, 54, "Input",ExpressionUUID->"4ef62ead-2c34-4275-a8a5-67f24872a95d"],
Cell[11634, 294, 277, 6, 35, "Text",ExpressionUUID->"e60db6ba-dfb5-4f6d-9b27-41dea4de2c90"],
Cell[11914, 302, 924, 22, 52, "Input",ExpressionUUID->"9bf54013-ba8f-4ea3-b041-17ee36179790"],
Cell[12841, 326, 193, 3, 35, "Text",ExpressionUUID->"e67465a1-6d40-4a48-9705-67739c357f5f"],
Cell[13037, 331, 363, 7, 30, "Input",ExpressionUUID->"1b9bb951-ddf9-4129-9c4e-bd405194ff9b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13437, 343, 231, 4, 45, "Subsubsection",ExpressionUUID->"ec2a14ba-2052-4073-baa2-746c22806aa0"],
Cell[13671, 349, 686, 21, 38, "Text",ExpressionUUID->"0eebde73-e812-436a-ae8b-7b6da57e19b7"],
Cell[14360, 372, 739, 17, 47, "Input",ExpressionUUID->"19cb7926-03e5-4ea0-ac84-3c65d18c2df2"],
Cell[15102, 391, 239, 4, 35, "Text",ExpressionUUID->"761c3f5b-7410-437d-81a9-88c517d7a50f"],
Cell[15344, 397, 467, 9, 30, "Input",ExpressionUUID->"9ca2db0e-e805-4524-adc3-371c1aaf9d25"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15848, 411, 191, 3, 45, "Subsubsection",ExpressionUUID->"84737cd5-fe58-41ce-9b08-beeaf834124e"],
Cell[16042, 416, 187, 3, 35, "Text",ExpressionUUID->"a5744b04-8c8a-45eb-8863-0291827f6afb"],
Cell[16232, 421, 1585, 40, 113, "Input",ExpressionUUID->"da826e4b-da06-4985-a056-3cc77cf6ff4b"],
Cell[17820, 463, 312, 9, 35, "Text",ExpressionUUID->"769dca7e-646e-4b78-b558-0ba473d5042b"],
Cell[18135, 474, 1378, 37, 75, "Input",ExpressionUUID->"ed5cfc22-79ed-4628-bd81-4b375e58d87c"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[19562, 517, 173, 3, 54, "Subsection",ExpressionUUID->"af94f686-79d0-4d48-8799-f22dcf4e8d4b"],
Cell[19738, 522, 1010, 32, 35, "Text",ExpressionUUID->"4a43d690-0c01-4028-a5fe-b7ef9d2cc2be"],
Cell[20751, 556, 1916, 48, 73, "Input",ExpressionUUID->"ddd13aa6-bc6b-4171-b8f4-b4700d781812"],
Cell[22670, 606, 1103, 32, 35, "Text",ExpressionUUID->"be70093f-1aca-49fe-b05b-ddae3672ea89"],
Cell[23776, 640, 740, 20, 49, "Input",ExpressionUUID->"4e2e4559-240b-4dab-9329-5a0e5b9c0472"],
Cell[24519, 662, 1153, 33, 35, "Text",ExpressionUUID->"e2829483-7281-4ee2-a900-9027c983a38a"],
Cell[25675, 697, 822, 23, 49, "Input",ExpressionUUID->"2c786d1a-1c9e-431f-856f-93414e0dcd13"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26534, 725, 184, 3, 54, "Subsection",ExpressionUUID->"e6bdeb22-9188-46db-bc16-69dfb2fe90d8"],
Cell[26721, 730, 1636, 39, 65, "Text",ExpressionUUID->"98e5dd47-4d9a-4657-b0aa-0d9c856de18c",
 InitializationCell->True],
Cell[28360, 771, 3398, 74, 112, "Input",ExpressionUUID->"9415f57d-755d-4b49-8467-826f53b4c42b"],
Cell[31761, 847, 1037, 29, 58, "Text",ExpressionUUID->"ea9138a7-155e-482c-8910-9bcbe655de0d"],
Cell[32801, 878, 3875, 96, 317, "Input",ExpressionUUID->"72a8c458-33eb-4416-8ea9-895ec0315a10"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36713, 979, 157, 3, 67, "Section",ExpressionUUID->"83b53995-2837-4c1c-8a96-c2cf452d55f0"],
Cell[CellGroupData[{
Cell[36895, 986, 167, 3, 54, "Subsection",ExpressionUUID->"4e68e9d9-6087-4433-9cdb-a066d288423c"],
Cell[37065, 991, 430, 13, 35, "Text",ExpressionUUID->"392bb416-3dd1-4ef0-9aad-e12ac439a38b"],
Cell[37498, 1006, 462, 13, 41, "Input",ExpressionUUID->"045a39ee-b93c-4752-8041-94eedc3e7c4d"],
Cell[37963, 1021, 921, 24, 44, "Text",ExpressionUUID->"ca49b7b4-52e1-469b-88d8-17488ea17bf2"],
Cell[38887, 1047, 673, 16, 38, "Input",ExpressionUUID->"9f1dd305-f336-4bc4-b81e-b75199db094f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39597, 1068, 248, 4, 54, "Subsection",ExpressionUUID->"50ac7caa-2aad-4f76-af3c-10642de4f43b"],
Cell[CellGroupData[{
Cell[39870, 1076, 162, 3, 45, "Subsubsection",ExpressionUUID->"92690c03-f7c2-47d9-89ae-cf445f5372b3"],
Cell[40035, 1081, 1040, 27, 67, "Text",ExpressionUUID->"9b8ba625-a793-467c-9c14-98a0fd444ebe"],
Cell[41078, 1110, 3134, 61, 118, "Input",ExpressionUUID->"d4688efd-1940-481d-a71f-17a0c2ea24c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[44249, 1176, 300, 5, 45, "Subsubsection",ExpressionUUID->"8d7b0631-b9fa-4fbf-861d-cee91a375c9e"],
Cell[44552, 1183, 202, 3, 35, "Text",ExpressionUUID->"ef19bd14-243b-4e08-88fe-de50bba4bf9b"],
Cell[44757, 1188, 1123, 29, 115, "Input",ExpressionUUID->"efaad156-8400-46f1-9c10-7e3badf19952"],
Cell[45883, 1219, 196, 3, 35, "Text",ExpressionUUID->"c154edbd-054b-4cec-9557-45d4e108d128"],
Cell[46082, 1224, 1617, 39, 75, "Input",ExpressionUUID->"6ac158c1-6c30-4215-a041-1aa2931a3959"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47736, 1268, 172, 3, 45, "Subsubsection",ExpressionUUID->"16bd915d-5265-40c8-b641-d1c21a16e6a7"],
Cell[47911, 1273, 265, 6, 35, "Text",ExpressionUUID->"91601509-fd1b-4527-8620-2071efbc5310"],
Cell[48179, 1281, 1121, 29, 115, "Input",ExpressionUUID->"34e1fa15-dd76-4abe-a102-6cb8973815df"],
Cell[49303, 1312, 251, 4, 35, "Text",ExpressionUUID->"6aec354f-d302-4df8-aa3e-d56f54f08bf7"],
Cell[49557, 1318, 2379, 57, 66, "Input",ExpressionUUID->"bf91b56c-d9d7-4ed1-8587-5396e8bfdedf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[51973, 1380, 245, 4, 45, "Subsubsection",ExpressionUUID->"7e8932f5-6823-41b7-9bce-f7e7d213c3c0"],
Cell[52221, 1386, 444, 11, 35, "Text",ExpressionUUID->"4ef548f6-d331-41eb-ab09-2e9046eba936"],
Cell[52668, 1399, 1659, 43, 115, "Input",ExpressionUUID->"295ce45d-4297-45bb-9d1b-49861952f7fa"],
Cell[54330, 1444, 248, 4, 35, "Text",ExpressionUUID->"66d79e67-a308-4a3e-9cdb-4b938525b96b"],
Cell[54581, 1450, 200, 3, 30, "Input",ExpressionUUID->"cbf891db-834c-4ab8-a33c-8dbcc0f64160"],
Cell[54784, 1455, 250, 4, 35, "Text",ExpressionUUID->"4116c098-f2b1-48ff-882a-9294a0657399"],
Cell[55037, 1461, 389, 8, 48, "Input",ExpressionUUID->"c7939f9e-48d5-4daa-950d-cf7899422438"],
Cell[55429, 1471, 221, 4, 35, "Text",ExpressionUUID->"85247651-cd3c-4a8f-8fae-51cccf4e10e1"],
Cell[55653, 1477, 233, 4, 30, "Input",ExpressionUUID->"db439f28-f4e6-4605-8548-b18b415adec5"],
Cell[55889, 1483, 186, 3, 35, "Text",ExpressionUUID->"8bde7fab-486f-43e5-bbc3-defda03218f0"],
Cell[56078, 1488, 561, 12, 30, "Input",ExpressionUUID->"9ba44f0f-2fb3-4c0b-bf4e-154250d1a2d4"],
Cell[56642, 1502, 261, 6, 35, "Text",ExpressionUUID->"e2df3386-34d5-4d62-a4c3-7cd2dcb77d0d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[56952, 1514, 299, 5, 54, "Subsection",ExpressionUUID->"1cab7d6a-b3da-4e3c-8e13-c6cf1b6f8bd3"],
Cell[CellGroupData[{
Cell[57276, 1523, 162, 3, 45, "Subsubsection",ExpressionUUID->"b2ae1a91-4ef5-4ed4-9450-d48ede8eb549"],
Cell[57441, 1528, 1040, 27, 67, "Text",ExpressionUUID->"649c89b3-5b4d-4bb4-99de-a4026e42d136"],
Cell[58484, 1557, 3185, 62, 118, "Input",ExpressionUUID->"04aa0bad-dcd2-4487-9735-ecb93ceb8a9a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[61706, 1624, 300, 5, 45, "Subsubsection",ExpressionUUID->"b3dfdd6c-fbcb-43fc-b0c2-ffb7f0fa2d95"],
Cell[62009, 1631, 202, 3, 35, "Text",ExpressionUUID->"73192b04-d276-45bc-a311-f99dc56aa0fa"],
Cell[62214, 1636, 1123, 29, 115, "Input",ExpressionUUID->"23589cac-a437-46b8-a847-0a403291b6d9"],
Cell[63340, 1667, 196, 3, 35, "Text",ExpressionUUID->"dbe8e8fa-7ac2-455a-b117-2366ebd83c8b"],
Cell[63539, 1672, 1617, 39, 75, "Input",ExpressionUUID->"cd79c1cf-3a26-4277-9c77-9591f456dba6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65193, 1716, 172, 3, 45, "Subsubsection",ExpressionUUID->"d1877122-bc83-4b94-b65e-ea8b911e1758"],
Cell[65368, 1721, 265, 6, 35, "Text",ExpressionUUID->"ee4adb7e-cf35-4fa4-8606-4de8fb8968dc"],
Cell[65636, 1729, 1121, 29, 115, "Input",ExpressionUUID->"aef77661-8082-4da5-96d4-f26fb47c01bc"],
Cell[66760, 1760, 251, 4, 35, "Text",ExpressionUUID->"95769923-3384-4a64-bccc-9c0a75a5c7fa"],
Cell[67014, 1766, 2379, 57, 66, "Input",ExpressionUUID->"1c63102a-7d4d-4d64-884f-67eb4b73819f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[69430, 1828, 245, 4, 45, "Subsubsection",ExpressionUUID->"15a97886-558b-4d8c-9aa6-1e5ccaf6bfa8"],
Cell[69678, 1834, 444, 11, 35, "Text",ExpressionUUID->"f2f021b4-dc55-4028-9089-4cbc960f068a"],
Cell[70125, 1847, 1659, 43, 115, "Input",ExpressionUUID->"137d28ce-1cd0-486c-aaee-cc4966a8b499"],
Cell[71787, 1892, 248, 4, 35, "Text",ExpressionUUID->"d2749a6e-8eac-4a6b-a5fc-10a6fa7dde95"],
Cell[72038, 1898, 200, 3, 30, "Input",ExpressionUUID->"33318973-a967-4671-9978-793390d37736"],
Cell[72241, 1903, 250, 4, 35, "Text",ExpressionUUID->"7239e3ee-d0b3-4aaa-95f9-e18534495eee"],
Cell[72494, 1909, 363, 7, 48, "Input",ExpressionUUID->"1d24d0ee-636e-4f7e-88e5-56af57ec3de9"],
Cell[72860, 1918, 221, 4, 35, "Text",ExpressionUUID->"d1758251-0545-4100-ae15-243c31d760aa"],
Cell[73084, 1924, 233, 4, 30, "Input",ExpressionUUID->"82bcdbc6-2c70-4463-9b12-1fa273ee10c0"],
Cell[73320, 1930, 186, 3, 35, "Text",ExpressionUUID->"6cb0c9d1-17cb-4eda-a86d-66db251add69"],
Cell[73509, 1935, 561, 12, 30, "Input",ExpressionUUID->"99e80fca-760b-4ff9-8607-102fdb16b28d"],
Cell[74073, 1949, 261, 6, 35, "Text",ExpressionUUID->"70d0fd17-a4f3-4af7-a604-1385bef1aba0"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> MathematicaExample.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      5641,        136]
NotebookOptionsPosition[      4934,        116]
NotebookOutlinePosition[      5287,        132]
CellTagsIndexPosition[      5244,        129]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This Mathematica code is part of the lecture script ",
 StyleBox["Introduction to Computational Quantum Mechanics",
  FontSlant->"Italic"],
 " by Roman Schmied. It is licensed under a ",
 ButtonBox["Creative Commons Attribution-ShareAlike 4.0 International License",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://creativecommons.org/licenses/by-sa/4.0/"], None},
  ButtonNote->"http://creativecommons.org/licenses/by-sa/4.0/"],
 "."
}], "Text",
 CellChangeTimes->{{3.669434091682116*^9, 3.669434147842166*^9}, {
  3.669435842013185*^9, 3.669435866952169*^9}, {3.669435915352921*^9, 
  3.669435921977655*^9}},ExpressionUUID->"caeafb70-eac1-4aa8-bd15-\
bee65a4320af"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJztWltPXFUUJuqDMSnhnYdiJCmYYKimXl5aTH3xDWtMfKlCFRuThhJobEgw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    "], {{0, 31}, {88, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{88, 31},
  PlotRange->{{0, 88}, {0, 31}}]], "Text",
 CellChangeTimes->{
  3.669607172458665*^9},ExpressionUUID->"1a05a795-751e-4ac0-83f9-\
450a5d72b58d"],

Cell[TextData[{
 "You can download the associated lecture script at ",
 ButtonBox["http://arxiv.org/abs/1403.7050",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://arxiv.org/abs/1403.7050"], None},
  ButtonNote->"http://arxiv.org/abs/1403.7050"]
}], "Text",
 CellChangeTimes->{{3.669434151914299*^9, 3.669434159778274*^9}, {
  3.669435746836981*^9, 3.669435760656741*^9}, {3.669435890511055*^9, 
  3.6694358923333282`*^9}, {3.682242719652669*^9, 
  3.6822427205773983`*^9}},ExpressionUUID->"fdd2b5fb-4aa3-425f-85be-\
2f4cde716170"],

Cell[CellGroupData[{

Cell["example Mathematica code", "Title",
 CellChangeTimes->{{3.669355884305263*^9, 3.669355888410849*^9}, {
  3.682249442054451*^9, 3.682249442986396*^9}, {3.7513720749195013`*^9, 
  3.751372075149729*^9}},ExpressionUUID->"281335f5-2fbc-4129-9dbe-\
b74c33189284"],

Cell[BoxData[
 RowBox[{"MandelbrotSetPlot", "[", "]"}]], "Input",
 CellChangeTimes->{{3.669355889992146*^9, 3.6693559233577213`*^9}}]
}, Open  ]]
},
WindowSize->{1280, 778},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 695, 15, 58, "Text",ExpressionUUID->"caeafb70-eac1-4aa8-bd15-bee65a4320af"],
Cell[1256, 37, 2693, 50, 46, "Text",ExpressionUUID->"1a05a795-751e-4ac0-83f9-450a5d72b58d"],
Cell[3952, 89, 541, 12, 35, "Text",ExpressionUUID->"fdd2b5fb-4aa3-425f-85be-2f4cde716170"],
Cell[CellGroupData[{
Cell[4518, 105, 264, 4, 98, "Title",ExpressionUUID->"281335f5-2fbc-4129-9dbe-b74c33189284"],
Cell[4785, 111, 133, 2, 30, "Input",ExpressionUUID->"5d9dcdd8-b2d7-4e17-a01d-7a75842b46da"]
}, Open  ]]
}
]
*)



==> ParticleDynamics.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     63232,       1538]
NotebookOptionsPosition[     58898,       1467]
NotebookOutlinePosition[     59251,       1483]
CellTagsIndexPosition[     59208,       1480]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This Mathematica code is part of the lecture script ",
 StyleBox["Introduction to Computational Quantum Mechanics",
  FontSlant->"Italic"],
 " by Roman Schmied. It is licensed under a ",
 ButtonBox["Creative Commons Attribution-ShareAlike 4.0 International License",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://creativecommons.org/licenses/by-sa/4.0/"], None},
  ButtonNote->"http://creativecommons.org/licenses/by-sa/4.0/"],
 "."
}], "Text",
 CellChangeTimes->{{3.669434091682116*^9, 3.669434147842166*^9}, {
  3.669435842013185*^9, 3.669435866952169*^9}, {3.669435915352921*^9, 
  3.669435921977655*^9}},ExpressionUUID->"fcfaf95e-7c4c-43a3-b1ff-\
3d86e6de8f76"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJztWltPXFUUJuqDMSnhnYdiJCmYYKimXl5aTH3xDWtMfKlCFRuThhJobEgw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    "], {{0, 31}, {88, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{88, 31},
  PlotRange->{{0, 88}, {0, 31}}]], "Text",
 CellChangeTimes->{
  3.669607172458665*^9},ExpressionUUID->"fd2d35df-1a38-4fca-89a9-\
57b4ac3dcb76"],

Cell[TextData[{
 "You can download the associated lecture script at ",
 ButtonBox["http://arxiv.org/abs/1403.7050",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://arxiv.org/abs/1403.7050"], None},
  ButtonNote->"http://arxiv.org/abs/1403.7050"]
}], "Text",
 CellChangeTimes->{{3.669434151914299*^9, 3.669434159778274*^9}, {
  3.669435746836981*^9, 3.669435760656741*^9}, {3.669435890511055*^9, 
  3.6694358923333282`*^9}, {3.682242719652669*^9, 
  3.6822427205773983`*^9}},ExpressionUUID->"77236a05-5474-4e22-bbd9-\
20965ebaa9c9"],

Cell[CellGroupData[{

Cell["\<\
dynamics of a particle moving in a 1D potential: split-step method\
\>", "Title",
 CellChangeTimes->{{3.669356489273039*^9, 3.669356492332947*^9}, {
  3.672571380907549*^9, 3.6725713873462048`*^9}, {3.682678290678982*^9, 
  3.68267833186395*^9}, {3.75137206134417*^9, 
  3.751372061542053*^9}},ExpressionUUID->"75490168-ae7d-40b1-b333-\
83cf4566235a"],

Cell[CellGroupData[{

Cell["units", "Subsection",
 CellChangeTimes->{{3.735577582186695*^9, 
  3.735577582608306*^9}},ExpressionUUID->"3f2fef13-c5f9-4b91-9673-\
0355f155b3ad"],

Cell["we use natural units for simplicity:", "Text",
 CellChangeTimes->{{3.735577584023155*^9, 
  3.735577602680982*^9}},ExpressionUUID->"b66f345d-0637-4472-b806-\
1071313c5761"],

Cell[BoxData[
 RowBox[{
  RowBox[{"m", "=", 
   RowBox[{"\[HBar]", "=", 
    RowBox[{"g", "=", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.735577590355571*^9, 3.735577592584391*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"2da02cd0-ec79-4e98-90d3-a127ea9b9bd5"],

Cell["Other unit systems can be defined here.", "Text",
 CellChangeTimes->{{3.735577840461472*^9, 
  3.7355778546570187`*^9}},ExpressionUUID->"fee92125-d943-4fda-b6a9-\
f8c88d382b1c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["system setup", "Subsection",
 CellChangeTimes->{{3.68267845722009*^9, 
  3.6826784815236273`*^9}},ExpressionUUID->"d44117bb-e72e-43b0-aab3-\
e19c57016670"],

Cell["basis set size:", "Text",
 CellChangeTimes->{{3.682678482763608*^9, 
  3.6826784847316732`*^9}},ExpressionUUID->"7f7e1c21-93ee-4131-a723-\
6f25dba2b147"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nmax", "=", "1000"}], ";"}]], "Input",
 CellChangeTimes->{{3.682678485416091*^9, 3.68267848673153*^9}, 
   3.6826848702035227`*^9, 3.682757181910033*^9, {3.7336553478537083`*^9, 
   3.733655367241531*^9}, 3.735145026417994*^9, 3.735145968587099*^9, 
   3.735794583482712*^9, 3.735797457683577*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"8c2a86a2-6f6f-4f64-92e0-7d00aecd9f61"],

Cell["computational grid:", "Text",
 CellChangeTimes->{{3.73514366444119*^9, 
  3.735143670701551*^9}},ExpressionUUID->"ec9afeb0-6bf7-40a2-b7f7-\
7a9d30ca667e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"a", "=", "30"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", 
   FractionBox["a", 
    RowBox[{"nmax", "+", "1"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xgrid", "=", 
   RowBox[{
    RowBox[{"Range", "[", "nmax", "]"}], "*", "\[CapitalDelta]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.735143671247781*^9, 3.7351436852512712`*^9}, 
   3.7351438031821404`*^9, {3.7351439704463377`*^9, 3.7351439706387987`*^9}, 
   3.7351450242437563`*^9, 3.735145967325892*^9, {3.735146139901506*^9, 
   3.735146140116096*^9}, {3.735147431364602*^9, 3.7351474315550013`*^9}, {
   3.7358228819363537`*^9, 3.735822882062357*^9}, {3.735822940269156*^9, 
   3.7358229404997473`*^9}, 3.7513730365096827`*^9},
 CellLabel->"In[3]:=",ExpressionUUID->"a84d051f-b1f9-4e75-97f7-2542e20d1683"],

Cell[TextData[{
 "potential: gravity well with potential ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"W", "(", "x", ")"}], "=", 
    RowBox[{"m", " ", "g", " ", "x"}]}], TraditionalForm]],ExpressionUUID->
  "ca9aff49-22ed-4598-8c2e-5a412b192d07"]
}], "Text",
 CellChangeTimes->{{3.682678491243311*^9, 3.682678492619259*^9}, {
  3.734863460541471*^9, 3.734863466946596*^9}, {3.734870063307316*^9, 
  3.7348700772014713`*^9}, {3.7351436248258467`*^9, 3.735143633199037*^9}, {
  3.7356431206909943`*^9, 
  3.735643124031644*^9}},ExpressionUUID->"7daebace-68ee-4087-a558-\
a1200c3b2f4a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"W", "[", "x_", "]"}], "=", 
   RowBox[{"m", "*", "g", "*", "x"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Wgrid", "=", 
   RowBox[{"W", "/@", "xgrid"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.734870096232786*^9, 3.734870152825303*^9}, {
   3.73514364005796*^9, 3.735143642592679*^9}, 3.735143989405788*^9, {
   3.73564312639193*^9, 3.735643127189596*^9}, {3.735643212570636*^9, 
   3.7356432135437603`*^9}, {3.751373037329967*^9, 3.751373037781103*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"05ee2f44-5ac0-4c07-bf6e-2b8c8011ea3b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["exact propagation", "Subsection",
 CellChangeTimes->{{3.682678451701313*^9, 
  3.682678455676161*^9}},ExpressionUUID->"92a6180e-7c54-4d6a-a934-\
a9288c04dc98"],

Cell["propagation in the position-basis representation:", "Text",
 CellChangeTimes->{{3.733655406631453*^9, 
  3.733655425156996*^9}},ExpressionUUID->"27f5b001-967f-43cc-9aff-\
62ca765cb870"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"VP", "=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{
     RowBox[{"Band", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], "]"}], "\[Rule]", "Wgrid"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"TP", "=", 
   RowBox[{"FourierDST", "[", 
    RowBox[{
     RowBox[{"SparseArray", "[", 
      RowBox[{
       RowBox[{"Band", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], "]"}], "\[Rule]", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Range", "[", "nmax", "]"}], "2"], "*", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], 
          SuperscriptBox["\[HBar]", "2"]}], 
         RowBox[{"2", "m", " ", 
          SuperscriptBox["a", "2"]}]]}]}], "]"}], ",", "1"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"HP", "=", 
   RowBox[{"TP", "+", "VP"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"propExact", "[", 
   RowBox[{
    RowBox[{"\[CapitalDelta]t_", "?", "NumericQ"}], ",", 
    RowBox[{"v0_", "/;", 
     RowBox[{"VectorQ", "[", 
      RowBox[{"v0", ",", "NumericQ"}], "]"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"MatrixExp", "[", 
    RowBox[{
     RowBox[{"-", "I"}], "*", "HP", "*", 
     RowBox[{"N", "[", 
      RowBox[{"\[CapitalDelta]t", "/", "\[HBar]"}], "]"}]}], "]"}], ".", 
   "v0"}]}]}], "Input",
 CellChangeTimes->{{3.6826785497515917`*^9, 3.68267854975263*^9}, {
   3.682678602214789*^9, 3.682678633548527*^9}, {3.68268435399006*^9, 
   3.682684355054474*^9}, {3.683369442892953*^9, 3.683369445244173*^9}, {
   3.697289966212805*^9, 3.697289980688085*^9}, {3.7336553963410473`*^9, 
   3.733655399850733*^9}, {3.733655498104642*^9, 3.733655502710231*^9}, {
   3.733657199287017*^9, 3.7336572003852797`*^9}, {3.7336580085439653`*^9, 
   3.733658012226302*^9}, {3.735143711627637*^9, 3.7351437180366488`*^9}, {
   3.735145550306814*^9, 3.735145567898345*^9}, {3.735381276292894*^9, 
   3.735381313936792*^9}, 3.735381597522464*^9, {3.735643222443812*^9, 
   3.735643225848687*^9}, 3.751373038782528*^9},
 CellLabel->"In[8]:=",ExpressionUUID->"80b80027-ccf6-47ab-8fcc-880cab6159e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["split-step propagation", "Subsection",
 CellChangeTimes->{{3.682678652277269*^9, 
  3.682678657756053*^9}},ExpressionUUID->"760fd0c1-31aa-4182-9726-\
53f3ad5322dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"propApprox", "[", 
   RowBox[{
    RowBox[{"\[CapitalDelta]t_", "?", "NumericQ"}], ",", 
    RowBox[{"M_Integer", "/;", 
     RowBox[{"M", "\[GreaterEqual]", "1"}]}], ",", 
    RowBox[{"v0_", "/;", 
     RowBox[{"VectorQ", "[", 
      RowBox[{"v0", ",", "NumericQ"}], "]"}]}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "\[Lambda]", ",", "Ke", ",", "Pe2", ",", "propKin", ",", "propPot2", ",",
       "prop"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"compute", " ", "the", " ", "\[Lambda]", " ", "constant"}], " ", 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Lambda]", "=", 
      RowBox[{
       RowBox[{"-", "I"}], "*", 
       RowBox[{"N", "[", 
        FractionBox["\[CapitalDelta]t", 
         RowBox[{"M", "*", "\[HBar]"}]], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "compute", " ", "the", " ", "diagonal", " ", "elements", " ", "of", " ", 
       RowBox[{"exp", "[", 
        RowBox[{"\[Lambda]", "*", "T"}], "]"}]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Ke", "=", 
      RowBox[{"Exp", "[", 
       RowBox[{"\[Lambda]", "*", 
        SuperscriptBox[
         RowBox[{"Range", "[", "nmax", "]"}], "2"], "*", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], 
          SuperscriptBox["\[HBar]", "2"]}], 
         RowBox[{"2", "m", " ", 
          SuperscriptBox["a", "2"]}]]}], "]"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"propagate", " ", "by", " ", "a", " ", "full", " ", "time"}], 
       "-", 
       RowBox[{"step", " ", "with", " ", "T"}]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"propKin", "[", "v_", "]"}], ":=", 
      RowBox[{"FourierDST", "[", 
       RowBox[{
        RowBox[{"Ke", "*", 
         RowBox[{"FourierDST", "[", 
          RowBox[{"v", ",", "1"}], "]"}]}], ",", "1"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "compute", " ", "the", " ", "diagonal", " ", "elements", " ", "of", " ", 
       RowBox[{"exp", "[", 
        RowBox[{"\[Lambda]", "*", 
         RowBox[{"V", "/", "2"}]}], "]"}]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Pe2", "=", 
      RowBox[{"Exp", "[", 
       RowBox[{
        FractionBox["\[Lambda]", "2"], "*", "Wgrid"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"propagate", " ", "by", " ", "a", " ", "half", " ", "time"}], 
       "-", 
       RowBox[{"step", " ", "with", " ", "V"}]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"propPot2", "[", "v_", "]"}], ":=", 
      RowBox[{"Pe2", "*", "v"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
       "propagate", " ", "by", " ", "a", " ", "full", " ", "time", " ", 
        "step", " ", "by", " ", "H"}], "=", 
       RowBox[{"T", "+", 
        RowBox[{
        "V", " ", "using", " ", "the", " ", "Trotter", " ", 
         "approximation"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"prop", "[", "v_", "]"}], ":=", 
      RowBox[{"propPot2", "[", 
       RowBox[{"propKin", "[", 
        RowBox[{"propPot2", "[", "v", "]"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"step", "-", "by", "-", 
       RowBox[{"step", " ", "propagation"}]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"Range", "[", 
           RowBox[{"0", ",", "M"}], "]"}], "M"], "\[CapitalDelta]t"}], ",", 
        RowBox[{"NestList", "[", 
         RowBox[{"prop", ",", "v0", ",", "M"}], "]"}]}], "}"}], 
      "\[Transpose]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.68267867322346*^9, 3.6826787056764927`*^9}, {
   3.6826843609059067`*^9, 3.682684463706279*^9}, {3.6826846404914837`*^9, 
   3.6826846738256493`*^9}, {3.682684705168401*^9, 3.68268477143119*^9}, {
   3.682740085738482*^9, 3.682740128605324*^9}, {3.682740398241913*^9, 
   3.682740468667066*^9}, {3.682740628351716*^9, 3.6827406302784357`*^9}, {
   3.6827408866861467`*^9, 3.6827409189173737`*^9}, {3.6827485458263063`*^9, 
   3.6827485471771383`*^9}, 3.682756520712385*^9, {3.683369498469699*^9, 
   3.683369500606691*^9}, {3.68337021393004*^9, 3.683370214973535*^9}, {
   3.733657208998028*^9, 3.7336572195268593`*^9}, {3.733658061443985*^9, 
   3.7336580855471163`*^9}, {3.735145547615834*^9, 3.735145591363285*^9}, {
   3.735145715523347*^9, 3.7351457202167263`*^9}, {3.735643262879987*^9, 
   3.735643271469833*^9}, {3.7356433018222437`*^9, 3.7356433035356207`*^9}, {
   3.735643334092183*^9, 3.7356433344554996`*^9}, {3.735644443717979*^9, 
   3.735644445640826*^9}, {3.735660202712412*^9, 3.735660208712117*^9}, 
   3.751373039832429*^9},
 CellLabel->"In[12]:=",ExpressionUUID->"8c0e5ddc-9088-4562-b4fe-8833aaecd6ed"],

Cell[CellGroupData[{

Cell["initial wavefunction", "Subsubsection",
 CellChangeTimes->{{3.734863961457913*^9, 3.73486396352707*^9}, {
  3.7348701851028547`*^9, 
  3.734870187472745*^9}},ExpressionUUID->"e2b5ac84-3f18-45af-a87f-\
0791dfc7734f"],

Cell[TextData[{
 "starting point: Gaussian localized around the initial position ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["x", "0"], TraditionalForm]],ExpressionUUID->
  "f544b62e-0685-4f17-9363-23827d2d3c70"],
 " in the simulation box\nmean gridue: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[LeftAngleBracket]", 
     OverscriptBox["x", "^"], "\[RightAngleBracket]"}], "=", 
    SubscriptBox["x", "0"]}], TraditionalForm]],ExpressionUUID->
  "65ba5147-7794-413f-8aba-655dac3eadc8"],
 "\nstandard deviation: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", 
      SuperscriptBox[
       OverscriptBox["x", "^"], "2"], "\[RightAngleBracket]"}], "-", 
     SuperscriptBox[
      RowBox[{"\[LeftAngleBracket]", 
       OverscriptBox["x", "^"], "\[RightAngleBracket]"}], "2"]}], "=", 
    SuperscriptBox["\[Sigma]", "2"]}], TraditionalForm]],ExpressionUUID->
  "0260da94-fd6c-4f48-a366-91031b2b20ea"]
}], "Text",
 CellChangeTimes->{{3.73486396487423*^9, 3.734863979129157*^9}, {
   3.7348642130029793`*^9, 3.734864255339569*^9}, {3.734864378708108*^9, 
   3.734864382724291*^9}, {3.7348648254015713`*^9, 3.7348648469565573`*^9}, {
   3.734864924445517*^9, 3.734864924625655*^9}, {3.7348650153144503`*^9, 
   3.7348650170382767`*^9}, {3.734865050858309*^9, 3.734865054195795*^9}, {
   3.7348653864995203`*^9, 3.734865386878828*^9}, {3.734866931876141*^9, 
   3.734866960136722*^9}, 
   3.75137307315068*^9},ExpressionUUID->"2ae870da-e91d-4b51-9f9f-\
a1174191cfa3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"x0", "=", "15"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"starting", " ", "height"}], " ", "*)"}]}], "\[IndentingNewLine]", 

 RowBox[{
  RowBox[{
   RowBox[{"\[Sigma]", "=", "1"}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"starting", " ", "width"}], " ", "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"t1", "=", 
    SqrtBox[
     RowBox[{"2", 
      RowBox[{"x0", "/", "g"}]}]]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{"classical", " ", "bounce", " ", "time"}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"vv", "=", 
   RowBox[{"Normalize", "[", 
    RowBox[{"N", "[", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"xgrid", "-", "x0"}], 
          RowBox[{"2", "\[Sigma]"}]], ")"}], "2"]}]], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{
   RowBox[{"Join", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0"}], "}"}], "}"}], ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"xgrid", ",", 
        FractionBox["vv", 
         SqrtBox["\[CapitalDelta]"]]}], "}"}], "\[Transpose]"}], ",", 
     RowBox[{"{", 
      RowBox[{"{", 
       RowBox[{"a", ",", "0"}], "}"}], "}"}]}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
   RowBox[{"AxesLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<x\>\"", ",", "\"\<\[Psi](x)\>\""}], "}"}]}]}], 
  "]"}]}], "Input",
 CellChangeTimes->{{3.73486409865935*^9, 3.7348641223882236`*^9}, {
   3.734864167350746*^9, 3.734864202317896*^9}, {3.734864325606859*^9, 
   3.734864339085834*^9}, {3.734865319134941*^9, 3.7348653716296062`*^9}, {
   3.7348654803319893`*^9, 3.734865485562991*^9}, 3.734865670463435*^9, {
   3.7348657641479883`*^9, 3.734865789597015*^9}, {3.734865836266273*^9, 
   3.7348658401685867`*^9}, {3.734865906738781*^9, 3.7348659097708073`*^9}, {
   3.7348669213887987`*^9, 3.7348669286579447`*^9}, {3.7348707919588633`*^9, 
   3.73487079954324*^9}, {3.735143760273993*^9, 3.7351438386651382`*^9}, {
   3.735144000924508*^9, 3.735144028942224*^9}, {3.7351449612360363`*^9, 
   3.735144962626093*^9}, {3.7351450032304363`*^9, 3.735145044960273*^9}, {
   3.735145121662882*^9, 3.735145122455852*^9}, {3.735145183923057*^9, 
   3.735145184798626*^9}, {3.735145217086235*^9, 3.735145217596572*^9}, 
   3.7351456926355047`*^9, {3.735145989485569*^9, 3.735145994301661*^9}, {
   3.735146028679034*^9, 3.735146038067794*^9}, {3.7351460749539957`*^9, 
   3.735146120850203*^9}, {3.735146154151754*^9, 3.7351461806778183`*^9}, 
   3.735146301486989*^9, {3.735146489642846*^9, 3.7351464899732523`*^9}, {
   3.735147394398922*^9, 3.735147394982205*^9}, {3.735147447391974*^9, 
   3.735147447665468*^9}, {3.735644184205092*^9, 3.735644193809856*^9}, {
   3.735644742832665*^9, 3.735644750680346*^9}, 3.735822033453651*^9, {
   3.735822541886249*^9, 3.735822560573165*^9}, {3.7358226635434637`*^9, 
   3.735822663614081*^9}, {3.735822836252894*^9, 3.7358228363665752`*^9}, 
   3.735822876520677*^9, {3.735822945045027*^9, 3.735822946361289*^9}, {
   3.751373045455557*^9, 3.751373046539072*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"fd61ec15-5c6e-49a1-9204-f81becea6397"]
}, Open  ]],

Cell[CellGroupData[{

Cell["time-dependent density", "Subsubsection",
 CellChangeTimes->{{3.7348702005846853`*^9, 
  3.7348702038136377`*^9}},ExpressionUUID->"03185364-fcd0-4fc2-ac75-\
dc75b3ada76d"],

Cell["propagate in time and show time-dependent density:", "Text",
 CellChangeTimes->{{3.682684599764876*^9, 3.682684602780169*^9}, {
  3.682684914797099*^9, 3.682684916877984*^9}, {3.682684994224927*^9, 
  3.682684999756875*^9}},ExpressionUUID->"d7f1da0e-91b9-484a-b5d5-\
3bcb0b4dfef3"],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalDelta]t", "=", "50"}], ",", 
     RowBox[{"M", "=", "1000"}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"quantum", " ", "density"}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Rho]", "=", 
     RowBox[{"ArrayPad", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Abs", "[", 
          RowBox[{
           RowBox[{"propApprox", "[", 
            RowBox[{"\[CapitalDelta]t", ",", "M", ",", "vv"}], "]"}], 
           "\[LeftDoubleBracket]", 
           RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}], "]"}], "2"], 
        "/", "\[CapitalDelta]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{
      RowBox[{"plot", " ", "of", " ", "time"}], "-", 
      RowBox[{"dependent", " ", "quantum", " ", "density"}]}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"Pq", "=", 
     RowBox[{"ArrayPlot", "[", 
      RowBox[{
       RowBox[{"Reverse", "[", 
        RowBox[{"Transpose", "[", "\[Rho]", "]"}], "]"}], ",", 
       RowBox[{"DataRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "\[CapitalDelta]t"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "a"}], "}"}]}], "}"}]}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"classical", " ", "bounce", " ", "trajectory"}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"Pc", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"x0", "-", 
        RowBox[{
         FractionBox["1", "2"], 
         SuperscriptBox[
          RowBox[{"Mod", "[", 
           RowBox[{"t", ",", 
            RowBox[{"2", "t1"}], ",", 
            RowBox[{"-", "t1"}]}], "]"}], "2"]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "\[CapitalDelta]t"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", "Orange"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Show", "[", 
     RowBox[{"Pq", ",", "Pc", ",", 
      RowBox[{"AspectRatio", "\[Rule]", 
       RowBox[{"1", "/", "2"}]}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"t", ",", "x"}], "}"}]}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", "Automatic"}]}], "]"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.734865070141897*^9, 3.734865175475685*^9}, {
   3.7348652154577093`*^9, 3.7348652312818127`*^9}, {3.734865261591563*^9, 
   3.734865292545847*^9}, {3.734865402120591*^9, 3.7348654055444613`*^9}, 
   3.734865550097251*^9, {3.734865584541391*^9, 3.734865584673373*^9}, {
   3.7348656864966917`*^9, 3.7348656867446404`*^9}, {3.734866250603339*^9, 
   3.734866323482892*^9}, {3.734866632999112*^9, 3.7348667124205513`*^9}, 
   3.734866815796875*^9, {3.734866985410059*^9, 3.734866986206238*^9}, {
   3.734867077893033*^9, 3.734867090631703*^9}, 3.734869031191462*^9, {
   3.73487021682332*^9, 3.7348702223063583`*^9}, {3.7348708442419662`*^9, 
   3.734870943633401*^9}, {3.734871059980543*^9, 3.7348710701085052`*^9}, {
   3.735144989325079*^9, 3.735144989714406*^9}, {3.735145291233543*^9, 
   3.73514530011124*^9}, {3.735145526870173*^9, 3.7351455302079153`*^9}, {
   3.735145627510044*^9, 3.735145654333097*^9}, {3.7351457893177*^9, 
   3.735145820914537*^9}, {3.735145891755148*^9, 3.735145918188857*^9}, {
   3.7351459629003277`*^9, 3.7351459636254253`*^9}, {3.735146006549903*^9, 
   3.735146006780513*^9}, {3.735146052103322*^9, 3.735146052474738*^9}, {
   3.735146325133317*^9, 3.735146330979516*^9}, {3.7351463808971033`*^9, 
   3.735146435424038*^9}, {3.735150986676805*^9, 3.7351509878610687`*^9}, {
   3.7356440857001667`*^9, 3.735644180372007*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"0707da01-b1ac-47cf-ae91-5e393d46ece6"],

Cell["plot the time-dependent average position:", "Text",
 CellChangeTimes->{{3.682685052621209*^9, 
  3.682685059271225*^9}},ExpressionUUID->"af8c23c0-3f49-4ed9-a024-\
253456cb24ce"],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[CapitalDelta]t", "=", "50"}], ",", 
     RowBox[{"M", "=", "1000"}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"quantum", " ", "mean", " ", "position"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Mq", "=", 
     RowBox[{"ListLinePlot", "[", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
           "#", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}], ",", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Abs", "[", 
              RowBox[{
              "#", "\[LeftDoubleBracket]", "2", "\[RightDoubleBracket]"}], 
              "]"}], "2"], ".", "xgrid"}]}], "}"}], "&"}], "/@", 
        RowBox[{"propApprox", "[", 
         RowBox[{"\[CapitalDelta]t", ",", "M", ",", "vv"}], "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"classical", " ", "bounce", " ", "trajectory"}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{"Mc", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"x0", "-", 
        RowBox[{
         FractionBox["1", "2"], 
         SuperscriptBox[
          RowBox[{"Mod", "[", 
           RowBox[{"t", ",", 
            RowBox[{"2", "t1"}], ",", 
            RowBox[{"-", "t1"}]}], "]"}], "2"]}]}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", "0", ",", "\[CapitalDelta]t"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", "Orange"}], ",", 
       RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Show", "[", 
     RowBox[{"Mc", ",", "Mq", ",", 
      RowBox[{"AxesLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"t", ",", 
         RowBox[{"\[LeftAngleBracket]", 
          OverscriptBox["x", "^"], "\[RightAngleBracket]"}]}], "}"}]}]}], 
     "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.68268482076147*^9, 3.682684822482473*^9}, {
   3.682684859855893*^9, 3.6826849654808292`*^9}, {3.6826850043824587`*^9, 
   3.682685037277014*^9}, {3.682685068909391*^9, 3.6826850826251297`*^9}, {
   3.682685132182291*^9, 3.682685217806881*^9}, 3.682741385096553*^9, {
   3.682743029756823*^9, 3.682743029878831*^9}, {3.682757209549324*^9, 
   3.682757210066572*^9}, {3.6827579936796227`*^9, 3.6827579941403913`*^9}, {
   3.683370139845127*^9, 3.683370140036251*^9}, {3.733657322394125*^9, 
   3.73365732260106*^9}, {3.733658130705154*^9, 3.733658130999318*^9}, {
   3.7348654156186743`*^9, 3.734865429525961*^9}, {3.734865599798067*^9, 
   3.734865633608304*^9}, {3.734865711400723*^9, 3.734865742617956*^9}, {
   3.734866848011806*^9, 3.7348668936932507`*^9}, {3.734866981075869*^9, 
   3.734866981794248*^9}, 3.734867103557012*^9, 3.734869045486665*^9, {
   3.734870230133252*^9, 3.7348702303069267`*^9}, {3.734870407862892*^9, 
   3.7348704096088133`*^9}, {3.7348709783166933`*^9, 3.734871037827929*^9}, {
   3.73514525727355*^9, 3.735145257519586*^9}, {3.735145747718905*^9, 
   3.735145747987969*^9}, {3.735145828615011*^9, 3.735145867140579*^9}, {
   3.7351460165211163`*^9, 3.735146016729949*^9}, {3.735146058322523*^9, 
   3.735146058672068*^9}, {3.735146336532037*^9, 3.735146366130363*^9}, {
   3.735146440708271*^9, 3.735146441305646*^9}, {3.73564416567585*^9, 
   3.7356441659433393`*^9}, {3.735644217884598*^9, 3.735644246697481*^9}, 
   3.751373047658087*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"31ef602e-7a9d-488b-90fa-1e0a8a71dfb7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["split-step propagation with a time-dependent potential", "Subsection",
 CellChangeTimes->{{3.682747029570825*^9, 
  3.682747039853676*^9}},ExpressionUUID->"78e46ce7-2fd2-411a-8136-\
eba782f432f6"],

Cell[TextData[{
 "propagate with a time-dependent potential given as a function ",
 Cell[BoxData[
  FormBox[
   RowBox[{"W", "(", 
    RowBox[{"x", ",", "t"}], ")"}], TraditionalForm]],ExpressionUUID->
  "d966c9b5-acb8-4fc6-86d8-64c306ee49ab"],
 ":"
}], "Text",
 CellChangeTimes->{{3.682747096689556*^9, 3.682747124513315*^9}, {
  3.682756900725181*^9, 
  3.6827569025482483`*^9}},ExpressionUUID->"c03e4b90-fef7-4a19-a24a-\
d32f75e5bcf6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"propApprox", "[", 
   RowBox[{"Wt_", ",", " ", 
    RowBox[{"\[CapitalDelta]t_", "?", "NumericQ"}], ",", 
    RowBox[{"M_Integer", "/;", 
     RowBox[{"M", "\[GreaterEqual]", "1"}]}], ",", 
    RowBox[{"v0_", "/;", 
     RowBox[{"VectorQ", "[", 
      RowBox[{"v0", ",", "NumericQ"}], "]"}]}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "\[Lambda]", ",", "Ke", ",", "propKin", ",", "propPot2", ",", "prop"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"compute", " ", "the", " ", "\[Lambda]", " ", "constant"}], " ", 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Lambda]", "=", 
      RowBox[{
       RowBox[{"-", "I"}], "*", 
       RowBox[{"N", "[", 
        FractionBox["\[CapitalDelta]t", 
         RowBox[{"M", "*", "\[HBar]"}]], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "compute", " ", "the", " ", "diagonal", " ", "elements", " ", "of", " ", 
       RowBox[{"exp", "[", 
        RowBox[{"\[Lambda]", "*", "T"}], "]"}]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Ke", "=", 
      RowBox[{"Exp", "[", 
       RowBox[{"\[Lambda]", "*", 
        SuperscriptBox[
         RowBox[{"Range", "[", "nmax", "]"}], "2"], "*", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], 
          SuperscriptBox["\[HBar]", "2"]}], 
         RowBox[{"2", "m", " ", 
          SuperscriptBox["a", "2"]}]]}], "]"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"propagate", " ", "by", " ", "a", " ", "full", " ", "time"}], 
       "-", 
       RowBox[{"step", " ", "with", " ", "T"}]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"propKin", "[", "v_", "]"}], ":=", 
      RowBox[{"FourierDST", "[", 
       RowBox[{
        RowBox[{"Ke", "*", 
         RowBox[{"FourierDST", "[", 
          RowBox[{"v", ",", "1"}], "]"}]}], ",", "1"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"propagate", " ", "by", " ", "a", " ", "half", " ", "time"}], 
       "-", 
       RowBox[{"step", " ", "with", " ", "V"}]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "egriduating", " ", "the", " ", "potential", " ", "at", " ", "time", 
       " ", "t"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"propPot2", "[", 
       RowBox[{"t_", ",", "v_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         FractionBox["\[Lambda]", "2"], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Wt", "[", 
             RowBox[{"#", ",", "t"}], "]"}], "&"}], "/@", "xgrid"}], ")"}]}], 
        "]"}], "*", "v"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
       "propagate", " ", "by", " ", "a", " ", "full", " ", "time", " ", 
        "step", " ", "by", " ", "H"}], "=", 
       RowBox[{"T", "+", 
        RowBox[{
        "V", " ", "using", " ", "the", " ", "Trotter", " ", 
         "approximation"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"starting", " ", "at", " ", "time", " ", "t"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"prop", "[", 
       RowBox[{"v_", ",", "t_"}], "]"}], ":=", 
      RowBox[{"propPot2", "[", 
       RowBox[{
        RowBox[{"t", "+", 
         FractionBox[
          RowBox[{"3", "\[CapitalDelta]t"}], 
          RowBox[{"4", "M"}]]}], ",", 
        RowBox[{"propKin", "[", 
         RowBox[{"propPot2", "[", 
          RowBox[{
           RowBox[{"t", "+", 
            FractionBox["\[CapitalDelta]t", 
             RowBox[{"4", "M"}]]}], ",", "v"}], "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"step", "-", "by", "-", 
       RowBox[{"step", " ", "propagation"}]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"Range", "[", 
           RowBox[{"0", ",", "M"}], "]"}], "M"], "\[CapitalDelta]t"}], ",", 
        RowBox[{"FoldList", "[", 
         RowBox[{"prop", ",", "v0", ",", 
          RowBox[{
           FractionBox[
            RowBox[{"Range", "[", 
             RowBox[{"0", ",", 
              RowBox[{"M", "-", "1"}]}], "]"}], "M"], "\[CapitalDelta]t"}]}], 
         "]"}]}], "}"}], "\[Transpose]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.68267867322346*^9, 3.6826787056764927`*^9}, {
   3.6826843609059067`*^9, 3.682684463706279*^9}, {3.6826846404914837`*^9, 
   3.6826846738256493`*^9}, {3.682684705168401*^9, 3.68268477143119*^9}, {
   3.682740085738482*^9, 3.682740128605324*^9}, {3.682740398241913*^9, 
   3.682740468667066*^9}, {3.682740628351716*^9, 3.6827406302784357`*^9}, {
   3.6827408866861467`*^9, 3.6827409189173737`*^9}, {3.682747056054803*^9, 
   3.682747059463911*^9}, {3.682747130790473*^9, 3.68274742204381*^9}, {
   3.682747546605196*^9, 3.682747561104759*^9}, {3.682747599525558*^9, 
   3.6827476816490793`*^9}, {3.682747715321039*^9, 3.682747718021009*^9}, {
   3.682747795275813*^9, 3.682747806042561*^9}, {3.682748536636162*^9, 
   3.682748538559847*^9}, {3.682748651217442*^9, 3.682748663658579*^9}, 
   3.682756523947179*^9, {3.683370179783411*^9, 3.683370209438452*^9}, {
   3.733657330090589*^9, 3.733657340794982*^9}, {3.733658188678163*^9, 
   3.7336582132608223`*^9}, {3.735146738962935*^9, 3.7351468594398518`*^9}, {
   3.73564430651437*^9, 3.7356443242113237`*^9}, {3.735644422786953*^9, 
   3.7356444256331377`*^9}, {3.735644478226699*^9, 3.735644478358439*^9}, {
   3.735644524315716*^9, 3.735644542276944*^9}, {3.735660219784217*^9, 
   3.73566022351642*^9}, {3.7356610913514442`*^9, 3.7356610960817537`*^9}, 
   3.73566178125068*^9, {3.7513730633173227`*^9, 3.751373074648363*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"8ec2fffb-f71d-4c06-a188-8b28fab20348"],

Cell[TextData[{
 "propagate in time and show time-dependent density:\nresonant driving: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"W", "(", 
     RowBox[{"x", ",", "t"}], ")"}], "=", 
    RowBox[{
     RowBox[{"W", "(", "x", ")"}], 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"A", " ", 
        RowBox[{"sin", "(", 
         RowBox[{"\[Omega]", " ", "t"}], ")"}]}]}], ")"}]}]}], 
   TraditionalForm]],ExpressionUUID->"8c8ec255-87c1-4b78-8ebc-a1e1663deead"],
 ", picking a resonant ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Omega]", "=", 
    RowBox[{"\[Pi]", "/", 
     SubscriptBox["t", "1"]}]}], TraditionalForm]],ExpressionUUID->
  "ea53dda5-54f4-48dd-b8d6-924e187b9407"],
 " to amplify the bouncing motion"
}], "Text",
 CellChangeTimes->{{3.682684599764876*^9, 3.682684602780169*^9}, {
  3.682684914797099*^9, 3.682684916877984*^9}, {3.682684994224927*^9, 
  3.682684999756875*^9}, {3.735147472154928*^9, 3.735147521378427*^9}, {
  3.7351478455157013`*^9, 3.735147851281891*^9}, {3.735661140111494*^9, 
  3.735661142366791*^9}},ExpressionUUID->"2cc6b9e8-4c99-42c8-8c68-\
2dcc4af6fec7"],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"A", "=", "0.1"}], ",", 
     RowBox[{"\[Omega]", "=", 
      FractionBox["\[Pi]", "t1"]}], ",", 
     RowBox[{"\[CapitalDelta]t", "=", "50"}], ",", 
     RowBox[{"M", "=", "1000"}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Wt", "[", 
      RowBox[{"x_", ",", "t_"}], "]"}], "=", 
     RowBox[{
      RowBox[{"W", "[", "x", "]"}], 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"A", "*", 
         RowBox[{"Sin", "[", 
          RowBox[{"\[Omega]", "*", "t"}], "]"}]}]}], ")"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"\[Rho]", "=", 
     RowBox[{"ArrayPad", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Abs", "[", 
          RowBox[{
           RowBox[{"propApprox", "[", 
            RowBox[{"Wt", ",", "\[CapitalDelta]t", ",", "M", ",", "vv"}], 
            "]"}], "\[LeftDoubleBracket]", 
           RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}], "]"}], "2"], 
        "/", "\[CapitalDelta]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Pq", "=", 
     RowBox[{"ArrayPlot", "[", 
      RowBox[{
       RowBox[{"Reverse", "[", 
        RowBox[{"Transpose", "[", "\[Rho]", "]"}], "]"}], ",", 
       RowBox[{"DataRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "\[CapitalDelta]t"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "a"}], "}"}]}], "}"}]}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Show", "[", 
     RowBox[{"Pq", ",", 
      RowBox[{"AspectRatio", "\[Rule]", 
       RowBox[{"1", "/", "2"}]}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"t", ",", "x"}], "}"}]}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", "Automatic"}]}], "]"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.682742424243373*^9, 3.6827424440324287`*^9}, {
   3.6827435054538803`*^9, 3.682743509705755*^9}, {3.682748135386084*^9, 
   3.682748156042446*^9}, {3.682757072275984*^9, 3.682757072965802*^9}, {
   3.682757214308216*^9, 3.682757214881482*^9}, {3.682757641772852*^9, 
   3.6827576439027023`*^9}, {3.6833701940595016`*^9, 3.683370194239077*^9}, {
   3.683430514037528*^9, 3.68343052144016*^9}, {3.73365734446002*^9, 
   3.7336573446104393`*^9}, {3.733658299231483*^9, 3.733658299496316*^9}, {
   3.735146980849345*^9, 3.735147187002706*^9}, {3.735147224856709*^9, 
   3.735147228908022*^9}, {3.7351472630348463`*^9, 3.735147266580917*^9}, {
   3.7351473317452707`*^9, 3.735147335624462*^9}, 3.73514738853207*^9, {
   3.735147541700872*^9, 3.7351475485737267`*^9}, 3.735150997275876*^9, {
   3.7351510657023277`*^9, 3.735151099529664*^9}, {3.7356445632460546`*^9, 
   3.7356445690914087`*^9}, {3.735644609761108*^9, 3.735644610293325*^9}, {
   3.7356611342636623`*^9, 3.7356611343222647`*^9}, {3.7356616753934317`*^9, 
   3.735661687737217*^9}, {3.735661720229957*^9, 3.735661745345071*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"44a0eb6e-0679-436a-8eea-942919c82816"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
split-step propagation with a time-dependent potential and with nonlinear \
interaction\
\>", "Subsection",
 CellChangeTimes->{{3.682747029570825*^9, 3.682747039853676*^9}, {
  3.682756865960825*^9, 
  3.682756870650587*^9}},ExpressionUUID->"10c367ae-7a89-4454-9c26-\
aab5f179403b"],

Cell[TextData[{
 "propagate with a time-dependent potential given as a function ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"W", "(", 
     RowBox[{"x", ",", "t"}], ")"}], "+", 
    RowBox[{"\[Kappa]", 
     SuperscriptBox[
      RowBox[{"\[LeftBracketingBar]", 
       RowBox[{"\[Psi]", "(", 
        RowBox[{"x", ",", "t"}], ")"}], "\[RightBracketingBar]"}], "2"]}]}], 
   TraditionalForm]],ExpressionUUID->"df60e3ca-faef-4db6-82e6-2fed348c5ee6"],
 ":"
}], "Text",
 CellChangeTimes->{{3.682747096689556*^9, 3.682747124513315*^9}, {
  3.6827568756031713`*^9, 3.6827568952246017`*^9}, {3.73566499821738*^9, 
  3.735664998473464*^9}},ExpressionUUID->"1825a516-1890-4b11-a68e-\
83b9878d5e77"],

Cell[BoxData[
 RowBox[{
  RowBox[{"propApprox", "[", 
   RowBox[{"Wt_", ",", " ", 
    RowBox[{"\[Kappa]_", "?", "NumericQ"}], ",", 
    RowBox[{"\[CapitalDelta]t_", "?", "NumericQ"}], ",", 
    RowBox[{"M_Integer", "/;", 
     RowBox[{"M", "\[GreaterEqual]", "1"}]}], ",", 
    RowBox[{"v0_", "/;", 
     RowBox[{"VectorQ", "[", 
      RowBox[{"v0", ",", "NumericQ"}], "]"}]}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "\[Lambda]", ",", "Ke", ",", "propKin", ",", "propPot2", ",", "prop"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"compute", " ", "the", " ", "\[Lambda]", " ", "constant"}], " ", 
     "*)"}], "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"\[Lambda]", "=", 
      RowBox[{
       RowBox[{"-", "I"}], "*", 
       RowBox[{"N", "[", 
        FractionBox["\[CapitalDelta]t", 
         RowBox[{"M", "*", "\[HBar]"}]], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "compute", " ", "the", " ", "diagonal", " ", "elements", " ", "of", " ", 
       RowBox[{"exp", "[", 
        RowBox[{"\[Lambda]", "*", "T"}], "]"}]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Ke", "=", 
      RowBox[{"Exp", "[", 
       RowBox[{"\[Lambda]", "*", 
        SuperscriptBox[
         RowBox[{"Range", "[", "nmax", "]"}], "2"], "*", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], 
          SuperscriptBox["\[HBar]", "2"]}], 
         RowBox[{"2", "m", " ", 
          SuperscriptBox["a", "2"]}]]}], "]"}]}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"propagate", " ", "by", " ", "a", " ", "full", " ", "time"}], 
       "-", 
       RowBox[{"step", " ", "with", " ", "T"}]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"propKin", "[", "v_", "]"}], ":=", 
      RowBox[{"FourierDST", "[", 
       RowBox[{
        RowBox[{"Ke", "*", 
         RowBox[{"FourierDST", "[", 
          RowBox[{"v", ",", "1"}], "]"}]}], ",", "1"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{"propagate", " ", "by", " ", "a", " ", "half", " ", "time"}], 
       "-", 
       RowBox[{"step", " ", "with", " ", "V"}]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "evaluating", " ", "the", " ", "potential", " ", "at", " ", "time", " ",
        "t"}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"propPot2", "[", 
       RowBox[{"t_", ",", "v_"}], "]"}], ":=", 
      RowBox[{
       RowBox[{"Exp", "[", 
        RowBox[{
         FractionBox["\[Lambda]", "2"], "*", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"Wt", "[", 
               RowBox[{"#", ",", "t"}], "]"}], "&"}], "/@", "xgrid"}], ")"}], 
           "+", 
           RowBox[{"\[Kappa]", "*", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Abs", "[", "v", "]"}], "2"], "/", 
             "\[CapitalDelta]"}]}]}], ")"}]}], "]"}], "*", "v"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"propagate", " ", "by", " ", "a", " ", "full", " ", "time"}], 
        "-", 
        RowBox[{"step", " ", "by", " ", "H"}]}], "=", 
       RowBox[{"T", "+", 
        RowBox[{
        "V", " ", "using", " ", "the", " ", "Trotter", " ", 
         "approximation"}]}]}], " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"starting", " ", "at", " ", "time", " ", "t"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"prop", "[", 
       RowBox[{"v_", ",", "t_"}], "]"}], ":=", 
      RowBox[{"propPot2", "[", 
       RowBox[{
        RowBox[{"t", "+", 
         FractionBox[
          RowBox[{"3", "\[CapitalDelta]t"}], 
          RowBox[{"4", "M"}]]}], ",", 
        RowBox[{"propKin", "[", 
         RowBox[{"propPot2", "[", 
          RowBox[{
           RowBox[{"t", "+", 
            FractionBox["\[CapitalDelta]t", 
             RowBox[{"4", "M"}]]}], ",", "v"}], "]"}], "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"step", "-", "by", "-", 
       RowBox[{"step", " ", "propagation"}]}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         FractionBox[
          RowBox[{"Range", "[", 
           RowBox[{"0", ",", "M"}], "]"}], "M"], "\[CapitalDelta]t"}], ",", 
        RowBox[{"FoldList", "[", 
         RowBox[{"prop", ",", "v0", ",", 
          RowBox[{
           FractionBox[
            RowBox[{"Range", "[", 
             RowBox[{"0", ",", 
              RowBox[{"M", "-", "1"}]}], "]"}], "M"], "\[CapitalDelta]t"}]}], 
         "]"}]}], "}"}], "\[Transpose]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.68267867322346*^9, 3.6826787056764927`*^9}, {
   3.6826843609059067`*^9, 3.682684463706279*^9}, {3.6826846404914837`*^9, 
   3.6826846738256493`*^9}, {3.682684705168401*^9, 3.68268477143119*^9}, {
   3.682740085738482*^9, 3.682740128605324*^9}, {3.682740398241913*^9, 
   3.682740468667066*^9}, {3.682740628351716*^9, 3.6827406302784357`*^9}, {
   3.6827408866861467`*^9, 3.6827409189173737`*^9}, {3.682747056054803*^9, 
   3.682747059463911*^9}, {3.682747130790473*^9, 3.68274742204381*^9}, {
   3.682747546605196*^9, 3.682747561104759*^9}, {3.682747599525558*^9, 
   3.6827476816490793`*^9}, {3.682747715321039*^9, 3.682747718021009*^9}, {
   3.682747795275813*^9, 3.682747806042561*^9}, {3.682748536636162*^9, 
   3.682748538559847*^9}, {3.682748651217442*^9, 3.682748663658579*^9}, 
   3.682756523947179*^9, {3.6827569074977903`*^9, 3.682756933213256*^9}, 
   3.682764748386978*^9, {3.683370221544806*^9, 3.683370227044888*^9}, 
   3.703414004937252*^9, {3.733657350181553*^9, 3.733657360825749*^9}, {
   3.733658306025887*^9, 3.733658330581171*^9}, {3.735147858216773*^9, 
   3.735147926986532*^9}, {3.735644617668721*^9, 3.735644676665357*^9}, {
   3.735660227127296*^9, 3.7356602304787188`*^9}, 3.7356648062276278`*^9, {
   3.735665001665166*^9, 3.7356650089860153`*^9}, {3.751373067768264*^9, 
   3.75137307567614*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"ae2f49a0-af30-4b3a-805e-d7c54d0351c5"],

Cell[TextData[{
 "propagate in time and show time-dependent density:\n[here using \
time-independent potential ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"W", "(", 
     RowBox[{"x", ",", "t"}], ")"}], "=", 
    RowBox[{"W", "(", "x", ")"}]}], TraditionalForm]],ExpressionUUID->
  "0ec878f6-5d01-457e-9057-2557f69ef32a"],
 "]"
}], "Text",
 CellChangeTimes->{{3.682684599764876*^9, 3.682684602780169*^9}, {
  3.682684914797099*^9, 3.682684916877984*^9}, {3.682684994224927*^9, 
  3.682684999756875*^9}, {3.682757104315175*^9, 3.682757117826558*^9}, {
  3.735147932814494*^9, 
  3.7351479331713*^9}},ExpressionUUID->"2eb1ec4e-0e81-4e56-a668-3a71a3b3b418"],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "=", 
      RowBox[{
       RowBox[{"-", "3"}], 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"g", " ", 
           SuperscriptBox["\[HBar]", "4"]}], "m"], ")"}], 
        FractionBox["1", "3"]]}]}], ",", 
     RowBox[{"\[CapitalDelta]t", "=", "50"}], ",", 
     RowBox[{"M", "=", "1000"}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Rho]", "=", 
     RowBox[{"ArrayPad", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Abs", "[", 
          RowBox[{
           RowBox[{"propApprox", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"W", "[", "#1", "]"}], "&"}], ",", "\[Kappa]", ",", 
             "\[CapitalDelta]t", ",", "M", ",", "vv"}], "]"}], 
           "\[LeftDoubleBracket]", 
           RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}], "]"}], "2"], 
        "/", "\[CapitalDelta]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Pq", "=", 
     RowBox[{"ArrayPlot", "[", 
      RowBox[{
       RowBox[{"Reverse", "[", 
        RowBox[{"Transpose", "[", "\[Rho]", "]"}], "]"}], ",", 
       RowBox[{"DataRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "\[CapitalDelta]t"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "a"}], "}"}]}], "}"}]}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Show", "[", 
     RowBox[{"Pq", ",", 
      RowBox[{"AspectRatio", "\[Rule]", 
       RowBox[{"1", "/", "2"}]}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"t", ",", "x"}], "}"}]}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", "Automatic"}]}], "]"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.682742424243373*^9, 3.6827424440324287`*^9}, {
   3.6827435054538803`*^9, 3.682743509705755*^9}, {3.682748135386084*^9, 
   3.682748156042446*^9}, {3.68275694772738*^9, 3.6827569487163258`*^9}, {
   3.682757005709731*^9, 3.6827571529161663`*^9}, {3.682759209192045*^9, 
   3.682759215898859*^9}, {3.6833703808447437`*^9, 3.683370405312964*^9}, {
   3.683430529460878*^9, 3.683430536154694*^9}, {3.7336573677600727`*^9, 
   3.7336573678698606`*^9}, {3.733658335383943*^9, 3.733658335750223*^9}, {
   3.735147941473497*^9, 3.7351481135519667`*^9}, 3.735151009285385*^9, {
   3.7351511052998133`*^9, 3.735151116182412*^9}, {3.735644681385727*^9, 
   3.735644690339077*^9}, {3.7356650673052998`*^9, 3.735665081172181*^9}, {
   3.735665786000471*^9, 3.735665801747473*^9}, {3.7356663125859118`*^9, 
   3.735666323011455*^9}, {3.735794136993668*^9, 3.7357941383130836`*^9}, 
   3.73579424760061*^9, {3.7357975594902983`*^9, 3.7357975806375713`*^9}, 
   3.735816253283293*^9, {3.735822589964274*^9, 3.735822634689385*^9}, {
   3.735822708862054*^9, 3.735822732444078*^9}, {3.7358354567573137`*^9, 
   3.735835463771694*^9}},
 CellLabel->"In[23]:=",ExpressionUUID->"b02c9efb-f644-4862-8546-1cc1baae30c8"],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "=", 
      RowBox[{"0", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"g", " ", 
           SuperscriptBox["\[HBar]", "4"]}], "m"], ")"}], 
        FractionBox["1", "3"]]}]}], ",", 
     RowBox[{"\[CapitalDelta]t", "=", "50"}], ",", 
     RowBox[{"M", "=", "1000"}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Rho]", "=", 
     RowBox[{"ArrayPad", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Abs", "[", 
          RowBox[{
           RowBox[{"propApprox", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"W", "[", "#1", "]"}], "&"}], ",", "\[Kappa]", ",", 
             "\[CapitalDelta]t", ",", "M", ",", "vv"}], "]"}], 
           "\[LeftDoubleBracket]", 
           RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}], "]"}], "2"], 
        "/", "\[CapitalDelta]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Pq", "=", 
     RowBox[{"ArrayPlot", "[", 
      RowBox[{
       RowBox[{"Reverse", "[", 
        RowBox[{"Transpose", "[", "\[Rho]", "]"}], "]"}], ",", 
       RowBox[{"DataRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "\[CapitalDelta]t"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "a"}], "}"}]}], "}"}]}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Show", "[", 
     RowBox[{"Pq", ",", 
      RowBox[{"AspectRatio", "\[Rule]", 
       RowBox[{"1", "/", "2"}]}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"t", ",", "x"}], "}"}]}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", "Automatic"}]}], "]"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.682742424243373*^9, 3.6827424440324287`*^9}, {
   3.6827435054538803`*^9, 3.682743509705755*^9}, {3.682748135386084*^9, 
   3.682748156042446*^9}, {3.68275694772738*^9, 3.6827569487163258`*^9}, {
   3.682757005709731*^9, 3.6827571529161663`*^9}, {3.682759209192045*^9, 
   3.682759215898859*^9}, {3.6833703808447437`*^9, 3.683370405312964*^9}, {
   3.683430529460878*^9, 3.683430536154694*^9}, {3.7336573677600727`*^9, 
   3.7336573678698606`*^9}, {3.733658335383943*^9, 3.733658335750223*^9}, {
   3.735147941473497*^9, 3.7351481135519667`*^9}, 3.735151009285385*^9, {
   3.7351511052998133`*^9, 3.735151116182412*^9}, {3.735644681385727*^9, 
   3.735644690339077*^9}, {3.7356650673052998`*^9, 3.735665081172181*^9}, {
   3.735665786000471*^9, 3.735665801747473*^9}, {3.7356663125859118`*^9, 
   3.735666323011455*^9}, {3.735794136993668*^9, 3.7357941383130836`*^9}, 
   3.73579424760061*^9, {3.7357975594902983`*^9, 3.7357975806375713`*^9}, 
   3.735816253283293*^9, {3.735822589964274*^9, 3.735822634689385*^9}, {
   3.735822708862054*^9, 3.735822709716854*^9}, 3.735835468214273*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"14f1391f-c471-4184-a241-f3d454b5ef6d"],

Cell[BoxData[
 RowBox[{"With", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[Kappa]", "=", 
      RowBox[{"3", 
       SuperscriptBox[
        RowBox[{"(", 
         FractionBox[
          RowBox[{"g", " ", 
           SuperscriptBox["\[HBar]", "4"]}], "m"], ")"}], 
        FractionBox["1", "3"]]}]}], ",", 
     RowBox[{"\[CapitalDelta]t", "=", "50"}], ",", 
     RowBox[{"M", "=", "1000"}]}], "}"}], ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Rho]", "=", 
     RowBox[{"ArrayPad", "[", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Abs", "[", 
          RowBox[{
           RowBox[{"propApprox", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"W", "[", "#1", "]"}], "&"}], ",", "\[Kappa]", ",", 
             "\[CapitalDelta]t", ",", "M", ",", "vv"}], "]"}], 
           "\[LeftDoubleBracket]", 
           RowBox[{"All", ",", "2"}], "\[RightDoubleBracket]"}], "]"}], "2"], 
        "/", "\[CapitalDelta]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], "}"}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Pq", "=", 
     RowBox[{"ArrayPlot", "[", 
      RowBox[{
       RowBox[{"Reverse", "[", 
        RowBox[{"Transpose", "[", "\[Rho]", "]"}], "]"}], ",", 
       RowBox[{"DataRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", "\[CapitalDelta]t"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "a"}], "}"}]}], "}"}]}]}], "]"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"Show", "[", 
     RowBox[{"Pq", ",", 
      RowBox[{"AspectRatio", "\[Rule]", 
       RowBox[{"1", "/", "2"}]}], ",", 
      RowBox[{"FrameLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"t", ",", "x"}], "}"}]}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", "Automatic"}]}], "]"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.682742424243373*^9, 3.6827424440324287`*^9}, {
   3.6827435054538803`*^9, 3.682743509705755*^9}, {3.682748135386084*^9, 
   3.682748156042446*^9}, {3.68275694772738*^9, 3.6827569487163258`*^9}, {
   3.682757005709731*^9, 3.6827571529161663`*^9}, {3.682759209192045*^9, 
   3.682759215898859*^9}, {3.6833703808447437`*^9, 3.683370405312964*^9}, {
   3.683430529460878*^9, 3.683430536154694*^9}, {3.7336573677600727`*^9, 
   3.7336573678698606`*^9}, {3.733658335383943*^9, 3.733658335750223*^9}, {
   3.735147941473497*^9, 3.7351481135519667`*^9}, 3.735151009285385*^9, {
   3.7351511052998133`*^9, 3.735151116182412*^9}, {3.735644681385727*^9, 
   3.735644690339077*^9}, {3.7356650673052998`*^9, 3.735665081172181*^9}, {
   3.735665786000471*^9, 3.735665801747473*^9}, {3.7356663125859118`*^9, 
   3.735666323011455*^9}, {3.735794136993668*^9, 3.7357941383130836`*^9}, 
   3.73579424760061*^9, {3.7357975594902983`*^9, 3.7357975806375713`*^9}, 
   3.735816253283293*^9, {3.735822589964274*^9, 3.735822634689385*^9}, {
   3.735822708862054*^9, 3.735822765783576*^9}, 3.735835470967279*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"eb52ed33-6df4-4005-b977-a1085a1f53c7"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 778},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 695, 15, 58, "Text",ExpressionUUID->"fcfaf95e-7c4c-43a3-b1ff-3d86e6de8f76"],
Cell[1256, 37, 2693, 50, 46, "Text",ExpressionUUID->"fd2d35df-1a38-4fca-89a9-57b4ac3dcb76"],
Cell[3952, 89, 541, 12, 35, "Text",ExpressionUUID->"77236a05-5474-4e22-bbd9-20965ebaa9c9"],
Cell[CellGroupData[{
Cell[4518, 105, 361, 7, 98, "Title",ExpressionUUID->"75490168-ae7d-40b1-b333-83cf4566235a"],
Cell[CellGroupData[{
Cell[4904, 116, 153, 3, 54, "Subsection",ExpressionUUID->"3f2fef13-c5f9-4b91-9673-0355f155b3ad"],
Cell[5060, 121, 178, 3, 35, "Text",ExpressionUUID->"b66f345d-0637-4472-b806-1071313c5761"],
Cell[5241, 126, 266, 6, 30, "Input",ExpressionUUID->"2da02cd0-ec79-4e98-90d3-a127ea9b9bd5"],
Cell[5510, 134, 183, 3, 35, "Text",ExpressionUUID->"fee92125-d943-4fda-b6a9-f8c88d382b1c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5730, 142, 161, 3, 54, "Subsection",ExpressionUUID->"d44117bb-e72e-43b0-aab3-e19c57016670"],
Cell[5894, 147, 159, 3, 35, "Text",ExpressionUUID->"7f7e1c21-93ee-4131-a723-6f25dba2b147"],
Cell[6056, 152, 410, 7, 30, "Input",ExpressionUUID->"8c2a86a2-6f6f-4f64-92e0-7d00aecd9f61"],
Cell[6469, 161, 160, 3, 35, "Text",ExpressionUUID->"ec9afeb0-6bf7-40a2-b7f7-7a9d30ca667e"],
Cell[6632, 166, 852, 18, 89, "Input",ExpressionUUID->"a84d051f-b1f9-4e75-97f7-2542e20d1683"],
Cell[7487, 186, 592, 14, 35, "Text",ExpressionUUID->"7daebace-68ee-4087-a558-a1200c3b2f4a"],
Cell[8082, 202, 579, 12, 52, "Input",ExpressionUUID->"05ee2f44-5ac0-4c07-bf6e-2b8c8011ea3b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8698, 219, 165, 3, 54, "Subsection",ExpressionUUID->"92a6180e-7c54-4d6a-a934-a9288c04dc98"],
Cell[8866, 224, 191, 3, 35, "Text",ExpressionUUID->"27f5b001-967f-43cc-9aff-62ca765cb870"],
Cell[9060, 229, 2121, 55, 119, "Input",ExpressionUUID->"80b80027-ccf6-47ab-8fcc-880cab6159e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11218, 289, 170, 3, 54, "Subsection",ExpressionUUID->"760fd0c1-31aa-4182-9726-53f3ad5322dc"],
Cell[11391, 294, 5076, 124, 406, "Input",ExpressionUUID->"8c0e5ddc-9088-4562-b4fe-8833aaecd6ed"],
Cell[CellGroupData[{
Cell[16492, 422, 221, 4, 45, "Subsubsection",ExpressionUUID->"e2b5ac84-3f18-45af-a87f-0791dfc7734f"],
Cell[16716, 428, 1517, 36, 83, "Text",ExpressionUUID->"2ae870da-e91d-4b51-9f9f-a1174191cfa3"],
Cell[18236, 466, 3331, 76, 161, "Input",ExpressionUUID->"fd61ec15-5c6e-49a1-9204-f81becea6397"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21604, 547, 177, 3, 45, "Subsubsection",ExpressionUUID->"03185364-fcd0-4fc2-ac75-dc75b3ada76d"],
Cell[21784, 552, 287, 4, 35, "Text",ExpressionUUID->"d7f1da0e-91b9-484a-b5d5-3bcb0b4dfef3"],
Cell[22074, 558, 4064, 93, 210, "Input",ExpressionUUID->"0707da01-b1ac-47cf-ae91-5e393d46ece6"],
Cell[26141, 653, 183, 3, 35, "Text",ExpressionUUID->"af8c23c0-3f49-4ed9-a024-253456cb24ce"],
Cell[26327, 658, 3598, 78, 168, "Input",ExpressionUUID->"31ef602e-7a9d-488b-90fa-1e0a8a71dfb7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[29974, 742, 202, 3, 54, "Subsection",ExpressionUUID->"78e46ce7-2fd2-411a-8136-eba782f432f6"],
Cell[30179, 747, 438, 12, 35, "Text",ExpressionUUID->"c03e4b90-fef7-4a19-a24a-d32f75e5bcf6"],
Cell[30620, 761, 6086, 148, 423, "Input",ExpressionUUID->"8ec2fffb-f71d-4c06-a188-8b28fab20348"],
Cell[36709, 911, 1117, 29, 58, "Text",ExpressionUUID->"2cc6b9e8-4c99-42c8-8c68-2dcc4af6fec7"],
Cell[37829, 942, 3303, 78, 138, "Input",ExpressionUUID->"44a0eb6e-0679-436a-8eea-942919c82816"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41169, 1025, 292, 7, 54, "Subsection",ExpressionUUID->"10c367ae-7a89-4454-9c26-aab5f179403b"],
Cell[41464, 1034, 699, 18, 35, "Text",ExpressionUUID->"1825a516-1890-4b11-a68e-83b9878d5e77"],
Cell[42166, 1054, 6370, 158, 423, "Input",ExpressionUUID->"ae2f49a0-af30-4b3a-805e-d7c54d0351c5"],
Cell[48539, 1214, 663, 16, 58, "Text",ExpressionUUID->"2eb1ec4e-0e81-4e56-a668-3a71a3b3b418"],
Cell[49205, 1232, 3255, 77, 133, "Input",ExpressionUUID->"b02c9efb-f644-4862-8546-1cc1baae30c8"],
Cell[52463, 1311, 3202, 75, 133, "Input",ExpressionUUID->"14f1391f-c471-4184-a241-f3d454b5ef6d"],
Cell[55668, 1388, 3202, 75, 133, "Input",ExpressionUUID->"eb52ed33-6df4-4005-b977-a1085a1f53c7"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> ParticleMotionWithSpin.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     35910,        913]
NotebookOptionsPosition[     30937,        835]
NotebookOutlinePosition[     31290,        851]
CellTagsIndexPosition[     31247,        848]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This Mathematica code is part of the lecture script ",
 StyleBox["Introduction to Computational Quantum Mechanics",
  FontSlant->"Italic"],
 " by Roman Schmied. It is licensed under a ",
 ButtonBox["Creative Commons Attribution-ShareAlike 4.0 International License",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://creativecommons.org/licenses/by-sa/4.0/"], None},
  ButtonNote->"http://creativecommons.org/licenses/by-sa/4.0/"],
 "."
}], "Text",
 CellChangeTimes->{{3.669434091682116*^9, 3.669434147842166*^9}, {
  3.669435842013185*^9, 3.669435866952169*^9}, {3.669435915352921*^9, 
  3.669435921977655*^9}},ExpressionUUID->"3551a47f-4fa3-439f-b4d4-\
be0a063db708"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJztWltPXFUUJuqDMSnhnYdiJCmYYKimXl5aTH3xDWtMfKlCFRuThhJobEgw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    "], {{0, 31}, {88, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{88, 31},
  PlotRange->{{0, 88}, {0, 31}}]], "Text",
 CellChangeTimes->{
  3.669607172458665*^9},ExpressionUUID->"ad485cc7-ded8-47ab-9f59-\
1bc98dce622d"],

Cell[TextData[{
 "You can download the associated lecture script at ",
 ButtonBox["http://arxiv.org/abs/1403.7050",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://arxiv.org/abs/1403.7050"], None},
  ButtonNote->"http://arxiv.org/abs/1403.7050"]
}], "Text",
 CellChangeTimes->{{3.669434151914299*^9, 3.669434159778274*^9}, {
  3.669435746836981*^9, 3.669435760656741*^9}, {3.669435890511055*^9, 
  3.6694358923333282`*^9}, {3.682242719652669*^9, 
  3.6822427205773983`*^9}},ExpressionUUID->"60cbdfd4-1685-42e7-8653-\
6e6e53c7f817"],

Cell[CellGroupData[{

Cell["one particle in one dimension, with spin", "Title",
 CellChangeTimes->{{3.669356489273039*^9, 3.669356492332947*^9}, {
  3.672571380907549*^9, 3.6725713873462048`*^9}, {3.682678290678982*^9, 
  3.68267833186395*^9}, {3.682764418521792*^9, 3.682764435924129*^9}, {
  3.682913374723269*^9, 3.682913383085833*^9}, {3.684583820882689*^9, 
  3.684583827843173*^9}},ExpressionUUID->"87b09112-4236-42a6-8d48-\
4a97426f1127"],

Cell[CellGroupData[{

Cell["units", "Subsection",
 CellChangeTimes->{{3.735577582186695*^9, 
  3.735577582608306*^9}},ExpressionUUID->"5a06aaac-65a0-4748-b9b9-\
cb572b4d7c66"],

Cell["we use natural units for simplicity:", "Text",
 CellChangeTimes->{{3.735577584023155*^9, 
  3.735577602680982*^9}},ExpressionUUID->"0571015d-b16a-4cf9-847c-\
2d237c3679f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"m", "=", 
    RowBox[{"\[HBar]", "=", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.735577590355571*^9, 3.735577592584391*^9}, {
  3.737561995560322*^9, 3.737561998915277*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"355325a4-4802-4d4a-9cc2-cfb584149faf"],

Cell["Other unit systems can be defined here.", "Text",
 CellChangeTimes->{{3.735577840461472*^9, 3.7355778546570187`*^9}, {
  3.751372044020297*^9, 
  3.751372044223268*^9}},ExpressionUUID->"e59b5c61-c150-4326-85f6-\
db23d6d50ed5"]
}, Open  ]],

Cell[CellGroupData[{

Cell["system Hamiltonian", "Subsection",
 CellChangeTimes->{{3.68267845722009*^9, 3.6826784815236273`*^9}, {
  3.684584247551648*^9, 
  3.6845842532870693`*^9}},ExpressionUUID->"670f1c71-910f-4c9c-afcd-\
21fd630ca1d2"],

Cell["space basis:", "Text",
 CellChangeTimes->{{3.682913397464823*^9, 3.682913398262268*^9}, {
  3.684583993545105*^9, 
  3.684583995413172*^9}},ExpressionUUID->"30468abf-e022-4fe2-af05-\
b579f77f3916"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nmax", "=", "100"}], ";"}], "\n", 
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", 
   FractionBox["a", 
    RowBox[{"nmax", "+", "1"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xgrid", "=", 
   RowBox[{"a", "*", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"Range", "[", "nmax", "]"}], 
       RowBox[{"nmax", "+", "1"}]], "-", 
      FractionBox["1", "2"]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xop", "=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{
     RowBox[{"Band", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], "]"}], "\[Rule]", "xgrid"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"idx", "=", 
   RowBox[{"IdentityMatrix", "[", 
    RowBox[{"nmax", ",", "SparseArray"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.682913405920463*^9, 3.682913410322908*^9}, 
   3.682913972094651*^9, {3.6829140526899757`*^9, 3.682914053015917*^9}, {
   3.682914565626182*^9, 3.682914578213575*^9}, {3.6845838306334*^9, 
   3.684583830689889*^9}, {3.6845839596848927`*^9, 3.6845840126263514`*^9}, {
   3.6846412495285177`*^9, 3.684641250450556*^9}, 3.684641354333991*^9, 
   3.684641393179922*^9, {3.684641733461835*^9, 3.684641733553411*^9}, {
   3.737562005263691*^9, 3.7375620158796453`*^9}, {3.751372985141083*^9, 
   3.751372986205317*^9}, {3.755238574926178*^9, 3.755238581775564*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"f45db596-bebd-417c-b03e-1034d469b1fc"],

Cell["spin basis:", "Text",
 CellChangeTimes->{{3.684584019769371*^9, 
  3.68458402273953*^9}},ExpressionUUID->"0e17d4fb-a5aa-43d4-8f12-\
c4f5111fd374"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"ids", "=", 
   RowBox[{"IdentityMatrix", "[", 
    RowBox[{"2", ",", "SparseArray"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"sx", ",", "sy", ",", "sz"}], "}"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"SparseArray", "[", 
      RowBox[{
       RowBox[{"PauliMatrix", "[", "i", "]"}], "/", "2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "3"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.684584024709299*^9, 3.684584058233841*^9}, {
  3.755238594510249*^9, 3.755238596941464*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"a3675ca3-2322-4d28-af93-aad9b1b3bc93"],

Cell["kinetic Hamiltonian:", "Text",
 CellChangeTimes->{{3.682913423407194*^9, 
  3.682913429357458*^9}},ExpressionUUID->"d276847e-98ce-445c-961e-\
4ff7b44d2abb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"TM", "=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{
     RowBox[{"Band", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], 
        SuperscriptBox["\[HBar]", "2"]}], 
       RowBox[{"2", "m", " ", 
        SuperscriptBox["a", "2"]}]], 
      SuperscriptBox[
       RowBox[{"Range", "[", "nmax", "]"}], "2"]}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"TP", "=", 
   RowBox[{"FourierDST", "[", 
    RowBox[{"TM", ",", "1"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.682913435110096*^9, 3.6829134484603167`*^9}, {
  3.68337273253722*^9, 3.683372734403412*^9}, {3.6845841243731203`*^9, 
  3.684584127939695*^9}, {3.697289900823864*^9, 3.69728990663822*^9}, {
  3.7375620235426598`*^9, 3.737562026168445*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"e7a5145f-e0fc-4b8d-89ff-b29d583fc62e"],

Cell["total Hamiltonian:", "Text",
 CellChangeTimes->{{3.68291346259109*^9, 3.682913466426692*^9}, {
  3.684584150899967*^9, 
  3.6845841544437857`*^9}},ExpressionUUID->"09b1a350-1ef2-4c58-94af-\
31fce4bf5592"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"H", "[", 
    RowBox[{"\[Omega]_", ",", "F_", ",", "Bx_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"TP", ",", "ids"}], "]"}], "+", 
    RowBox[{
     FractionBox["1", "2"], "m", " ", 
     SuperscriptBox["\[Omega]", "2"], "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"xop", ".", "xop"}], ",", "ids"}], "]"}]}], "-", 
    RowBox[{"F", "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"xop", ",", "sz"}], "]"}]}], "+", 
    RowBox[{"Bx", "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"idx", ",", "sx"}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.684584156324024*^9, 3.684584230608185*^9}, {
  3.697289909683329*^9, 3.697289910666369*^9}, {3.737562042017548*^9, 
  3.737562105227865*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"b9a74acf-cdd6-4c4d-8c15-ec5e660735cf"]
}, Open  ]],

Cell[CellGroupData[{

Cell["ground state", "Subsection",
 CellChangeTimes->{{3.6845842569430933`*^9, 
  3.684584260847375*^9}},ExpressionUUID->"c9c08c69-8717-4240-8819-\
c986886fb65f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "gs", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gs", "[", 
   RowBox[{
    RowBox[{"\[Omega]_", "?", "NumericQ"}], ",", 
    RowBox[{"F_", "?", "NumericQ"}], ",", 
    RowBox[{"Bx_", "?", "NumericQ"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"gs", "[", 
    RowBox[{"\[Omega]", ",", "F", ",", "Bx"}], "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"Eigensystem", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"H", "[", 
        RowBox[{
         RowBox[{"N", "[", "\[Omega]", "]"}], ",", 
         RowBox[{"N", "[", "F", "]"}], ",", 
         RowBox[{"N", "[", "Bx", "]"}]}], "]"}]}], ",", "1", ",", 
      RowBox[{"Method", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<Arnoldi\>\"", ",", 
         RowBox[{"\"\<Criteria\>\"", "\[Rule]", "\"\<RealPart\>\""}], ",", 
         RowBox[{"MaxIterations", "\[Rule]", 
          SuperscriptBox["10", "6"]}]}], "}"}]}]}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.6845842634282722`*^9, 3.68458431849361*^9}, 
   3.6846414183349743`*^9, {3.6846416725303392`*^9, 3.684641672646399*^9}, {
   3.7375621135854683`*^9, 3.737562128938149*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"9136078f-120d-45b6-a1b6-9d1500ac76ff"]
}, Open  ]],

Cell[CellGroupData[{

Cell["example", "Subsection",
 CellChangeTimes->{{3.684584339890071*^9, 
  3.6845843414202433`*^9}},ExpressionUUID->"ae40ab6c-b9a2-4e0c-8d7a-\
575bb14d46c3"],

Cell["calculate the ground state for specific parameter values:", "Text",
 CellChangeTimes->{{3.6845843466399918`*^9, 
  3.684584356000629*^9}},ExpressionUUID->"60e89ccc-efd0-4c2f-953f-\
2612435e724c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]", "=", 
   RowBox[{
    RowBox[{"gs", "[", 
     RowBox[{"100", ",", "5000", ",", "500"}], "]"}], "\[LeftDoubleBracket]", 
    
    RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6845843208946657`*^9, 3.684584364416717*^9}, {
  3.684641124911721*^9, 3.684641158661549*^9}, {3.6846415377772713`*^9, 
  3.6846415631234493`*^9}, {3.684641600923864*^9, 3.68464164747546*^9}, {
  3.684645793734481*^9, 3.684645824400494*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"a71d4482-225d-4a00-b4c0-4850f1a18a6c"],

Cell[CellGroupData[{

Cell["expectation values of operators", "Subsubsection",
 CellChangeTimes->{{3.684584458804882*^9, 
  3.684584463303726*^9}},ExpressionUUID->"5ba51de0-6e41-48d7-a5f3-\
9c5aed6201c3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mx", "=", 
   RowBox[{"Re", "[", 
    RowBox[{
     RowBox[{"Conjugate", "[", "\[Gamma]", "]"}], ".", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"idx", ",", "sx"}], "]"}], ".", "\[Gamma]"}], ")"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"my", "=", 
   RowBox[{"Re", "[", 
    RowBox[{
     RowBox[{"Conjugate", "[", "\[Gamma]", "]"}], ".", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"idx", ",", "sy"}], "]"}], ".", "\[Gamma]"}], ")"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mz", "=", 
   RowBox[{"Re", "[", 
    RowBox[{
     RowBox[{"Conjugate", "[", "\[Gamma]", "]"}], ".", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"idx", ",", "sz"}], "]"}], ".", "\[Gamma]"}], ")"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{"mx", ",", "my", ",", "mz"}], "}"}]}], "Input",
 CellChangeTimes->{{3.684584480286686*^9, 3.684584519498172*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"c092e78a-c908-4769-ab2e-fa1b5b6c7e46"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"X", "=", 
   RowBox[{"Re", "[", 
    RowBox[{
     RowBox[{"Conjugate", "[", "\[Gamma]", "]"}], ".", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"xop", ",", "ids"}], "]"}], ".", "\[Gamma]"}], ")"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"XX", "=", 
   RowBox[{"Re", "[", 
    RowBox[{
     RowBox[{"Conjugate", "[", "\[Gamma]", "]"}], ".", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{
         RowBox[{"xop", ".", "xop"}], ",", "ids"}], "]"}], ".", "\[Gamma]"}], 
      ")"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"{", 
  RowBox[{"X", ",", 
   SqrtBox[
    RowBox[{"XX", "-", 
     SuperscriptBox["X", "2"]}]]}], "}"}]}], "Input",
 CellChangeTimes->{{3.684584576082769*^9, 3.684584617778818*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"32e7a1b3-fa7e-443f-88ef-ab8931df6da1"],

Cell[BoxData[
 RowBox[{"Xz", "=", 
  RowBox[{"Re", "[", 
   RowBox[{
    RowBox[{"Conjugate", "[", "\[Gamma]", "]"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"xop", ",", "sz"}], "]"}], ".", "\[Gamma]"}], ")"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.68458465410148*^9, 3.684584660889119*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"64c8542c-a5b3-406a-a189-683259e32c43"]
}, Open  ]],

Cell[CellGroupData[{

Cell["reduced density matrices", "Subsubsection",
 CellChangeTimes->{{3.684640876645246*^9, 
  3.6846408797959433`*^9}},ExpressionUUID->"e5ae625e-37eb-465a-a02e-\
9c989a7a874a"],

Cell["\<\
functions for calculating reduced density matrices: (see \
ReducedDensityMatrix.nb)\
\>", "Text",
 CellChangeTimes->{{3.6894924398122797`*^9, 3.689492442996561*^9}, {
  3.689500485090173*^9, 3.689500489297065*^9}, {3.6959541063976727`*^9, 
  3.695954120636278*^9}, {3.751394269131102*^9, 
  3.751394272666223*^9}},ExpressionUUID->"295ab94e-7e70-4873-b37b-\
814cc1af46e2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"rdm", "[", 
    RowBox[{
     RowBox[{"\[Psi]ABC_", "?", "VectorQ"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dA_Integer", "/;", 
        RowBox[{"dA", "\[GreaterEqual]", "1"}]}], ",", 
       RowBox[{"dB_Integer", "/;", 
        RowBox[{"dB", "\[GreaterEqual]", "1"}]}], ",", 
       RowBox[{"dC_Integer", "/;", 
        RowBox[{"dC", "\[GreaterEqual]", "1"}]}]}], "}"}]}], "]"}], "/;", 
   RowBox[{
    RowBox[{"Length", "[", "\[Psi]ABC", "]"}], "\[Equal]", 
    RowBox[{"dA", " ", "dB", " ", "dC"}]}]}], ":=", "\[IndentingNewLine]", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"P", "=", 
      RowBox[{"ArrayReshape", "[", 
       RowBox[{"\[Psi]ABC", ",", 
        RowBox[{"{", 
         RowBox[{"dA", ",", "dB", ",", "dC"}], "}"}]}], "]"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"P", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}], ".", 
       RowBox[{"ConjugateTranspose", "[", "P", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"traceout", "[", 
    RowBox[{
     RowBox[{"\[Psi]_", "?", "VectorQ"}], ",", 
     RowBox[{"d_Integer", "/;", 
      RowBox[{"d", "\[GreaterEqual]", "1"}]}]}], "]"}], "/;", 
   RowBox[{"Divisible", "[", 
    RowBox[{
     RowBox[{"Length", "[", "\[Psi]", "]"}], ",", "d"}], "]"}]}], ":=", 
  RowBox[{"rdm", "[", 
   RowBox[{"\[Psi]", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "d", ",", 
      FractionBox[
       RowBox[{"Length", "[", "\[Psi]", "]"}], "d"]}], "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"traceout", "[", 
    RowBox[{
     RowBox[{"\[Psi]_", "?", "VectorQ"}], ",", 
     RowBox[{"d_Integer", "/;", 
      RowBox[{"d", "\[LessEqual]", 
       RowBox[{"-", "1"}]}]}]}], "]"}], "/;", 
   RowBox[{"Divisible", "[", 
    RowBox[{
     RowBox[{"Length", "[", "\[Psi]", "]"}], ",", 
     RowBox[{"-", "d"}]}], "]"}]}], ":=", 
  RowBox[{"rdm", "[", 
   RowBox[{"\[Psi]", ",", 
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{"Length", "[", "\[Psi]", "]"}], 
       RowBox[{"-", "d"}]], ",", 
      RowBox[{"-", "d"}], ",", "1"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6701570444688797`*^9, 3.670157120931857*^9}, {
   3.6845564082585087`*^9, 3.684556426359207*^9}, {3.68455646673715*^9, 
   3.6845564853994102`*^9}, 3.6845568001260843`*^9, {3.684556875273527*^9, 
   3.684556897343663*^9}, 3.68455709400632*^9, {3.684557563143552*^9, 
   3.684557572989278*^9}, {3.684557656162505*^9, 3.6845576678394823`*^9}, {
   3.6845577969904623`*^9, 3.684557802749567*^9}, {3.684564631260564*^9, 
   3.6845646358264847`*^9}, {3.684568281499481*^9, 3.684568285572178*^9}, 
   3.68457069918618*^9, 3.689491339648831*^9, {3.689491375073065*^9, 
   3.68949137556741*^9}, {3.6895007758300123`*^9, 3.689500776952406*^9}, 
   3.695953789919944*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"5cef83f7-5d9b-47f8-9172-8ec63888ec9d"],

Cell["plot a two-dimensional density matrix:", "Text",
 CellChangeTimes->{{3.737563443430407*^9, 
  3.7375634510508833`*^9}},ExpressionUUID->"b0f75cb7-c6d7-44f1-beff-\
4cbfe71c758c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"plotdensity", "[", "\[Rho]_", "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"\[Mu]", "=", 
      RowBox[{"Max", "[", 
       RowBox[{"Abs", "[", "\[Rho]", "]"}], "]"}]}], "}"}], ",", 
    RowBox[{"ArrayPlot", "[", 
     RowBox[{
      RowBox[{"Reverse", "[", 
       RowBox[{"Transpose", "[", 
        RowBox[{"ArrayPad", "[", 
         RowBox[{"\[Rho]", ",", "1"}], "]"}], "]"}], "]"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "\[Mu]"}], ",", "\[Mu]"}], "}"}]}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", 
       RowBox[{"Function", "[", 
        RowBox[{"x", ",", 
         RowBox[{"Blend", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"Blue", ",", "White", ",", "Red"}], "}"}], ",", 
           FractionBox[
            RowBox[{
             FractionBox["x", "\[Mu]"], "+", "1"}], "2"]}], "]"}]}], "]"}]}], 
      ",", 
      RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
      RowBox[{"PlotLegends", "\[Rule]", "Automatic"}], ",", 
      RowBox[{"DataRange", "\[Rule]", 
       RowBox[{
        FractionBox["a", "2"], 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1"}], ",", "1"}], "}"}]}], "}"}]}]}], ",", 
      RowBox[{"FrameTicks", "\[Rule]", "True"}]}], "]"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.737563360324462*^9, 3.737563382902342*^9}, {
  3.737565216170789*^9, 3.737565226212294*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"7ea04ad1-9678-4ad6-b3c4-62c4865dacd2"],

Cell["\<\
trace out the spin degree of freedom, find the space-only density matrix:
(we can plot it since it is purely real in this case)\
\>", "Text",
 CellChangeTimes->{{3.684640901101956*^9, 3.6846409165926237`*^9}, {
  3.684642155415277*^9, 
  3.6846421695912046`*^9}},ExpressionUUID->"77baed55-286c-4cfe-8bfc-\
31dce22e03fd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]x", "=", 
   RowBox[{"traceout", "[", 
    RowBox[{"\[Gamma]", ",", 
     RowBox[{"-", "2"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"plotdensity", "[", 
  RowBox[{"\[Rho]x", "/", "\[CapitalDelta]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.684640919011013*^9, 3.684640946485559*^9}, {
   3.684640980730443*^9, 3.684640981135228*^9}, 3.6846412442981987`*^9, {
   3.684642258367558*^9, 3.6846422617438583`*^9}, {3.684642365028263*^9, 
   3.68464237319617*^9}, {3.684644275301454*^9, 3.684644276514434*^9}, {
   3.695956051829012*^9, 3.695956058354562*^9}, {3.737562184298952*^9, 
   3.737562250403694*^9}, {3.737562280708315*^9, 3.737562282141589*^9}, {
   3.7375623294856462`*^9, 3.73756233583502*^9}, {3.737563142339175*^9, 
   3.737563241168919*^9}, {3.737563297902672*^9, 3.737563344625062*^9}, {
   3.737563386804214*^9, 3.7375633902476892`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"2bec193a-431d-4635-be4d-14f464e16dba"],

Cell["\<\
trace out the space degree of freedom, find the spin-only density matrix:\
\>", "Text",
 CellChangeTimes->{{3.684640901101956*^9, 3.6846409165926237`*^9}, {
  3.684640973687478*^9, 
  3.6846409779506598`*^9}},ExpressionUUID->"5ddd1fb2-3ad8-49aa-91d6-\
66021a290d80"],

Cell[BoxData[
 RowBox[{"\[Rho]s", "=", 
  RowBox[{"traceout", "[", 
   RowBox[{"\[Gamma]", ",", "nmax"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.684640984868072*^9, 3.684641002364182*^9}, {
  3.6846419914239683`*^9, 3.684641993178306*^9}, {3.684642264215582*^9, 
  3.684642264642559*^9}, {3.6959560906975403`*^9, 3.695956101378278*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"0728b9a2-9730-45f5-a335-301d6869b301"]
}, Open  ]],

Cell[CellGroupData[{

Cell["spin-specific density matrices", "Subsubsection",
 CellChangeTimes->{{3.684643556013685*^9, 3.684643559873353*^9}, {
  3.684660925920123*^9, 
  3.684660927686262*^9}},ExpressionUUID->"337e4340-e4e9-41ea-a4c9-\
a4627d6edacb"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]xup", "=", 
   RowBox[{"traceout", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"idx", ",", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], "ids"}], "+", "sz"}]}], "]"}], ".", 
      "\[Gamma]"}], ",", 
     RowBox[{"-", "2"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"plotdensity", "[", 
  RowBox[{"\[Rho]xup", "/", "\[CapitalDelta]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.684640919011013*^9, 3.684640946485559*^9}, {
   3.684640980730443*^9, 3.684640981135228*^9}, 3.6846412442981987`*^9, {
   3.684642258367558*^9, 3.6846422617438583`*^9}, {3.684642365028263*^9, 
   3.68464237319617*^9}, {3.6846435942088213`*^9, 3.684643594276585*^9}, {
   3.684643642359276*^9, 3.684643696631021*^9}, 3.684644283439756*^9, {
   3.695956158532144*^9, 3.695956169548995*^9}, {3.737562269563361*^9, 
   3.737562296653039*^9}, {3.7375623411508827`*^9, 3.737562346859783*^9}, {
   3.7375634049006166`*^9, 3.737563412606017*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"fcb53231-c729-4c51-aa1a-04640e6cf7b2"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]xdn", "=", 
   RowBox[{"traceout", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"idx", ",", 
        RowBox[{
         RowBox[{
          FractionBox["1", "2"], "ids"}], "-", "sz"}]}], "]"}], ".", 
      "\[Gamma]"}], ",", 
     RowBox[{"-", "2"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"plotdensity", "[", 
  RowBox[{"\[Rho]xdn", "/", "\[CapitalDelta]"}], "]"}]}], "Input",
 CellChangeTimes->{{3.684640919011013*^9, 3.684640946485559*^9}, {
   3.684640980730443*^9, 3.684640981135228*^9}, 3.6846412442981987`*^9, {
   3.684642258367558*^9, 3.6846422617438583`*^9}, {3.684642365028263*^9, 
   3.68464237319617*^9}, {3.6846435942088213`*^9, 3.684643594276585*^9}, {
   3.684643642359276*^9, 3.684643705865638*^9}, 3.6846442868684*^9, {
   3.695956177826372*^9, 3.695956182233403*^9}, {3.7375622753468246`*^9, 
   3.737562301740212*^9}, {3.737562349579616*^9, 3.737562355114175*^9}, {
   3.737563416343548*^9, 3.7375634182970543`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"5a3cb084-c7f9-4aef-9755-92d08b86db63"],

Cell["\<\
the traces of these spin-specific reduced density matrices give the \
probabilities of finding the particle in the given spin state:\
\>", "Text",
 CellChangeTimes->{{3.6846616436292686`*^9, 
  3.684661674038308*^9}},ExpressionUUID->"90af5bf0-1e00-49fa-a0fe-\
61a32546c29f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Tr", "[", "\[Rho]xup", "]"}], ",", 
   RowBox[{"Tr", "[", "\[Rho]xdn", "]"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.684661315255582*^9, 3.684661325376142*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"3252e09d-ea00-45ae-bd1c-d1bb6f1c9806"]
}, Open  ]],

Cell[CellGroupData[{

Cell["spatially local spin density matrices", "Subsubsection",
 CellChangeTimes->{{3.684660913321385*^9, 
  3.6846609218250504`*^9}},ExpressionUUID->"b23c779e-817f-4525-968e-\
0d47f625cb6c"],

Cell[TextData[{
 "project the ground state onto a specific spatial grid point ",
 Cell[BoxData[
  FormBox["j", TraditionalForm]],ExpressionUUID->
  "be0ef6a1-c63b-4fa6-acbc-c92f5bc246a8"],
 ":"
}], "Text",
 CellChangeTimes->{{3.684660941332642*^9, 
  3.684660958140334*^9}},ExpressionUUID->"c9686eea-9efc-44c3-85d1-\
5a31a124c7d4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Gamma]x", "[", 
   RowBox[{"j_Integer", "/;", 
    RowBox[{"1", "\[LessEqual]", "j", "\[LessEqual]", "nmax"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"SparseArray", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"{", 
         RowBox[{"j", ",", "j"}], "}"}], "\[Rule]", "1"}], ",", 
       RowBox[{"{", 
        RowBox[{"nmax", ",", "nmax"}], "}"}]}], "]"}], ",", "ids"}], "]"}], 
   ".", "\[Gamma]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]sx", "[", 
   RowBox[{"j_Integer", "/;", 
    RowBox[{"1", "\[LessEqual]", "j", "\[LessEqual]", "nmax"}]}], "]"}], ":=", 
  RowBox[{"traceout", "[", 
   RowBox[{
    RowBox[{"\[Gamma]x", "[", "j", "]"}], ",", "nmax"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.684660959854308*^9, 3.684661052461192*^9}, {
  3.684661119780892*^9, 3.6846611200282307`*^9}, {3.695956195589608*^9, 
  3.695956199989222*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"29ed3aa5-9f87-4538-9057-ad9f4897cc8a"],

Cell["\<\
the traces of these space-specific reduced density matrices give the \
probabilities of finding the particle at the given grid point:\
\>", "Text",
 CellChangeTimes->{{3.6846616436292686`*^9, 
  3.6846616894957237`*^9}},ExpressionUUID->"4ca63c8c-fbb1-47d2-b8d5-\
1a5f29ce9019"],

Cell[BoxData[
 RowBox[{"Sum", "[", 
  RowBox[{
   RowBox[{"Tr", "[", 
    RowBox[{"\[Rho]sx", "[", "j", "]"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"j", ",", "nmax"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.684661402469632*^9, 3.684661418859303*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"dd5d44bf-790e-44f9-8d7d-7b6d2c89f02b"],

Cell[TextData[{
 "calculate the mean spin ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[LeftAngleBracket]", 
    SubscriptBox[
     OverscriptBox["S", "^"], "z"], "\[RightAngleBracket]"}], 
   TraditionalForm]],ExpressionUUID->"f7d84710-f3eb-477a-b58e-2341e85a9712"],
 " at grid point ",
 Cell[BoxData[
  FormBox["j", TraditionalForm]],ExpressionUUID->
  "71a34c64-2d8d-47a3-a3a9-30b72cc6cfd7"],
 ":"
}], "Text",
 CellChangeTimes->{{3.684661694221147*^9, 
  3.684661725158244*^9}},ExpressionUUID->"ad64bc10-1229-4915-a2b0-\
39e1365ef40a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"meansx", "[", 
   RowBox[{"j_Integer", "/;", 
    RowBox[{"1", "\[LessEqual]", "j", "\[LessEqual]", "nmax"}]}], "]"}], ":=", 
  FractionBox[
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"\[Rho]sx", "[", "j", "]"}], ".", "sz"}], "]"}], 
   RowBox[{"Tr", "[", 
    RowBox[{"\[Rho]sx", "[", "j", "]"}], "]"}]]}], "\n", 
 RowBox[{"ListLinePlot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{"xgrid", ",", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"meansx", "[", "j", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "nmax"}], "}"}]}], "]"}]}], "}"}], 
    "\[Transpose]"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<x\>\"", ",", 
      "\"\<\[LeftAngleBracket]\!\(\*SubscriptBox[\(S\), \(z\)]\)\
\[RightAngleBracket]\>\""}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6846615826315327`*^9, 3.684661597459619*^9}, 
   3.684661729863957*^9, {3.737562390418433*^9, 3.7375624096606817`*^9}, 
   3.751372990542835*^9},
 CellLabel->"In[38]:=",ExpressionUUID->"f1bb0b41-b302-4644-830f-f34d380a24ed"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 778},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 695, 15, 58, "Text",ExpressionUUID->"3551a47f-4fa3-439f-b4d4-be0a063db708"],
Cell[1256, 37, 2693, 50, 46, "Text",ExpressionUUID->"ad485cc7-ded8-47ab-9f59-1bc98dce622d"],
Cell[3952, 89, 541, 12, 35, "Text",ExpressionUUID->"60cbdfd4-1685-42e7-8653-6e6e53c7f817"],
Cell[CellGroupData[{
Cell[4518, 105, 423, 6, 98, "Title",ExpressionUUID->"87b09112-4236-42a6-8d48-4a97426f1127"],
Cell[CellGroupData[{
Cell[4966, 115, 153, 3, 54, "Subsection",ExpressionUUID->"5a06aaac-65a0-4748-b9b9-cb572b4d7c66"],
Cell[5122, 120, 178, 3, 35, "Text",ExpressionUUID->"0571015d-b16a-4cf9-847c-2d237c3679f2"],
Cell[5303, 125, 315, 7, 30, "Input",ExpressionUUID->"355325a4-4802-4d4a-9cc2-cfb584149faf"],
Cell[5621, 134, 232, 4, 35, "Text",ExpressionUUID->"e59b5c61-c150-4326-85f6-db23d6d50ed5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5890, 143, 218, 4, 54, "Subsection",ExpressionUUID->"670f1c71-910f-4c9c-afcd-21fd630ca1d2"],
Cell[6111, 149, 203, 4, 35, "Text",ExpressionUUID->"30468abf-e022-4fe2-af05-b579f77f3916"],
Cell[6317, 155, 1486, 36, 151, "Input",ExpressionUUID->"f45db596-bebd-417c-b03e-1034d469b1fc"],
Cell[7806, 193, 152, 3, 35, "Text",ExpressionUUID->"0e17d4fb-a5aa-43d4-8f12-c4f5111fd374"],
Cell[7961, 198, 696, 19, 52, "Input",ExpressionUUID->"a3675ca3-2322-4d28-af93-aad9b1b3bc93"],
Cell[8660, 219, 162, 3, 35, "Text",ExpressionUUID->"d276847e-98ce-445c-961e-4ff7b44d2abb"],
Cell[8825, 224, 956, 25, 76, "Input",ExpressionUUID->"e7a5145f-e0fc-4b8d-89ff-b29d583fc62e"],
Cell[9784, 251, 210, 4, 35, "Text",ExpressionUUID->"09b1a350-1ef2-4c58-94af-31fce4bf5592"],
Cell[9997, 257, 911, 23, 47, "Input",ExpressionUUID->"b9a74acf-cdd6-4c4d-8c15-ec5e660735cf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10945, 285, 162, 3, 54, "Subsection",ExpressionUUID->"c9c08c69-8717-4240-8819-c986886fb65f"],
Cell[11110, 290, 1238, 30, 75, "Input",ExpressionUUID->"9136078f-120d-45b6-a1b6-9d1500ac76ff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12385, 325, 157, 3, 54, "Subsection",ExpressionUUID->"ae40ab6c-b9a2-4e0c-8d7a-575bb14d46c3"],
Cell[12545, 330, 201, 3, 35, "Text",ExpressionUUID->"60e89ccc-efd0-4c2f-953f-2612435e724c"],
Cell[12749, 335, 589, 12, 30, "Input",ExpressionUUID->"a71d4482-225d-4a00-b4c0-4850f1a18a6c"],
Cell[CellGroupData[{
Cell[13363, 351, 182, 3, 45, "Subsubsection",ExpressionUUID->"5ba51de0-6e41-48d7-a5f3-9c5aed6201c3"],
Cell[13548, 356, 1177, 34, 94, "Input",ExpressionUUID->"c092e78a-c908-4769-ab2e-fa1b5b6c7e46"],
Cell[14728, 392, 950, 28, 85, "Input",ExpressionUUID->"32e7a1b3-fa7e-443f-88ef-ab8931df6da1"],
Cell[15681, 422, 432, 11, 30, "Input",ExpressionUUID->"64c8542c-a5b3-406a-a189-683259e32c43"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16150, 438, 177, 3, 45, "Subsubsection",ExpressionUUID->"e5ae625e-37eb-465a-a02e-9c989a7a874a"],
Cell[16330, 443, 381, 8, 35, "Text",ExpressionUUID->"295ab94e-7e70-4873-b37b-814cc1af46e2"],
Cell[16714, 453, 3252, 86, 153, "Input",ExpressionUUID->"5cef83f7-5d9b-47f8-9172-8ec63888ec9d"],
Cell[19969, 541, 182, 3, 35, "Text",ExpressionUUID->"b0f75cb7-c6d7-44f1-beff-4cbfe71c758c"],
Cell[20154, 546, 1732, 47, 143, "Input",ExpressionUUID->"7ea04ad1-9678-4ad6-b3c4-62c4865dacd2"],
Cell[21889, 595, 330, 7, 58, "Text",ExpressionUUID->"77baed55-286c-4cfe-8bfc-31dce22e03fd"],
Cell[22222, 604, 983, 17, 52, "Input",ExpressionUUID->"2bec193a-431d-4635-be4d-14f464e16dba"],
Cell[23208, 623, 276, 6, 35, "Text",ExpressionUUID->"5ddd1fb2-3ad8-49aa-91d6-66021a290d80"],
Cell[23487, 631, 417, 7, 30, "Input",ExpressionUUID->"0728b9a2-9730-45f5-a335-301d6869b301"]
}, Open  ]],
Cell[CellGroupData[{
Cell[23941, 643, 230, 4, 45, "Subsubsection",ExpressionUUID->"337e4340-e4e9-41ea-a4c9-a4627d6edacb"],
Cell[24174, 649, 1095, 23, 69, "Input",ExpressionUUID->"fcb53231-c729-4c51-aa1a-04640e6cf7b2"],
Cell[25272, 674, 1093, 23, 69, "Input",ExpressionUUID->"5a3cb084-c7f9-4aef-9755-92d08b86db63"],
Cell[26368, 699, 284, 6, 35, "Text",ExpressionUUID->"90af5bf0-1e00-49fa-a0fe-61a32546c29f"],
Cell[26655, 707, 293, 6, 30, "Input",ExpressionUUID->"3252e09d-ea00-45ae-bd1c-d1bb6f1c9806"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26985, 718, 190, 3, 45, "Subsubsection",ExpressionUUID->"b23c779e-817f-4525-968e-0d47f625cb6c"],
Cell[27178, 723, 331, 9, 35, "Text",ExpressionUUID->"c9686eea-9efc-44c3-85d1-5a31a124c7d4"],
Cell[27512, 734, 1034, 26, 52, "Input",ExpressionUUID->"29ed3aa5-9f87-4538-9057-ad9f4897cc8a"],
Cell[28549, 762, 287, 6, 35, "Text",ExpressionUUID->"4ca63c8c-fbb1-47d2-b8d5-1a5f29ce9019"],
Cell[28839, 770, 343, 8, 30, "Input",ExpressionUUID->"dd5d44bf-790e-44f9-8d7d-7b6d2c89f02b"],
Cell[29185, 780, 535, 16, 37, "Text",ExpressionUUID->"ad64bc10-1229-4915-a2b0-39e1365ef40a"],
Cell[29723, 798, 1174, 32, 74, "Input",ExpressionUUID->"f1bb0b41-b302-4644-830f-f34d380a24ed"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> QuantumCircuits.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     64884,       1654]
NotebookOptionsPosition[     57845,       1554]
NotebookOutlinePosition[     58252,       1572]
CellTagsIndexPosition[     58209,       1569]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This Mathematica code is part of the lecture script ",
 StyleBox["Introduction to Computational Quantum Mechanics",
  FontSlant->"Italic"],
 " by Roman Schmied. It is licensed under a ",
 ButtonBox["Creative Commons Attribution-ShareAlike 4.0 International License",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://creativecommons.org/licenses/by-sa/4.0/"], None},
  ButtonNote->"http://creativecommons.org/licenses/by-sa/4.0/"],
 "."
}], "Text",
 CellChangeTimes->{{3.669434091682116*^9, 3.669434147842166*^9}, {
  3.669435842013185*^9, 3.669435866952169*^9}, {3.669435915352921*^9, 
  3.669435921977655*^9}},ExpressionUUID->"4824cab8-13df-4652-9a7a-\
d25d930ebf8f"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJztWltPXFUUJuqDMSnhnYdiJCmYYKimXl5aTH3xDWtMfKlCFRuThhJobEgw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    "], {{0, 31}, {88, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{88, 31},
  PlotRange->{{0, 88}, {0, 31}}]], "Text",
 CellChangeTimes->{
  3.669607172458665*^9},ExpressionUUID->"fd72eed1-4886-4469-984a-\
c13a613388fe"],

Cell[TextData[{
 "You can download the associated lecture script at ",
 ButtonBox["http://arxiv.org/abs/1403.7050",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://arxiv.org/abs/1403.7050"], None},
  ButtonNote->"http://arxiv.org/abs/1403.7050"]
}], "Text",
 CellChangeTimes->{{3.669434151914299*^9, 3.669434159778274*^9}, {
  3.669435746836981*^9, 3.669435760656741*^9}, {3.669435890511055*^9, 
  3.6694358923333282`*^9}, {3.682242719652669*^9, 
  3.6822427205773983`*^9}},ExpressionUUID->"346b92ce-6515-4179-a12f-\
941d611290e4"],

Cell[CellGroupData[{

Cell["Quantum Gates and Quantum Computing", "Title",
 CellChangeTimes->{{3.669356489273039*^9, 3.669356492332947*^9}, {
  3.672571380907549*^9, 3.6725713873462048`*^9}, {3.682678290678982*^9, 
  3.68267833186395*^9}, {3.682764418521792*^9, 3.682764435924129*^9}, {
  3.682913374723269*^9, 3.682913383085833*^9}, {3.684583820882689*^9, 
  3.684583827843173*^9}, {3.689489630751343*^9, 3.689489648820651*^9}, {
  3.68949679090869*^9, 3.689496792954131*^9}, {3.754547927332056*^9, 
  3.754547934168194*^9}},ExpressionUUID->"65f65d72-12d8-4ffe-b337-\
4f605c81bd5c"],

Cell[CellGroupData[{

Cell["definitions of quantum gates", "Subsection",
 CellChangeTimes->{{3.7545479770873947`*^9, 
  3.754547983260552*^9}},ExpressionUUID->"c4eccbe8-0045-4840-86ab-\
9d2e5e4bd723"],

Cell[TextData[{
 "single-qubit pseudospin operators: ",
 Cell[BoxData[
  FormBox["\[DoubleStruckOne]", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "45c6e7b3-d7bf-4b8a-9c65-91864f03d717"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["\[Sigma]", "^"], "x"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "5be42141-4052-4ca4-9a44-155c7bebe7b2"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["\[Sigma]", "^"], "y"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "c4b01ea5-fe76-48bb-986b-13372c4ce3dc"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["\[Sigma]", "^"], "z"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "f50ae2d5-14a5-4c68-8f28-61960e00fac6"]
}], "Text",
 CellChangeTimes->{{3.753464794084264*^9, 3.7534648068764677`*^9}, {
  3.754548190054768*^9, 
  3.7545482500010223`*^9}},ExpressionUUID->"e20744cb-e609-4979-b37a-\
1ad28c8d500f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"id", ",", "\[Sigma]x", ",", "\[Sigma]y", ",", "\[Sigma]z"}], 
    "}"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"SparseArray", "[", 
      RowBox[{"PauliMatrix", "[", "i", "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "0", ",", "3"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.753425656993177*^9, 3.75342566882295*^9}, {
  3.753464781658888*^9, 3.753464786688486*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"b553af33-4f90-462f-8589-cc2f63148ce9"],

Cell["projectors onto 0 and 1 states, respectively:", "Text",
 CellChangeTimes->{{3.75346667012733*^9, 3.753466677703792*^9}, {
  3.754548006650592*^9, 
  3.75454801100032*^9}},ExpressionUUID->"dc9f2232-d45c-4158-ae2f-\
bf38c9f4db4c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"P0", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"id", "+", "\[Sigma]z"}], "2"], "//", "SparseArray"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"P1", "=", 
   RowBox[{
    FractionBox[
     RowBox[{"id", "-", "\[Sigma]z"}], "2"], "//", "SparseArray"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.753466678554152*^9, 3.753466693088595*^9}, {
  3.753506195455744*^9, 3.753506197688308*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"b6de7a8d-2ab1-404e-9d66-01c61e07062f"],

Cell[TextData[{
 "operator ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["a", "^"], TraditionalForm]],ExpressionUUID->
  "7dc5048b-11fb-4c1f-be86-3611011622b7"],
 " acting on the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["k", "th"], TraditionalForm]],ExpressionUUID->
  "84f272d4-98d9-4b0c-9761-a69cdf7284f6"],
 " qubit of a set of ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]],ExpressionUUID->
  "a2853396-6903-43f1-8177-dc9b99afde93"],
 " qubits: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
   "\[DoubleStruckOne]", "\[CircleTimes]", "\[DoubleStruckOne]", 
    "\[CircleTimes]", "\[CenterEllipsis]", "\[CircleTimes]", 
    "\[DoubleStruckOne]", "\[CircleTimes]", 
    OverscriptBox["a", "^"], "\[CircleTimes]", "1", "\[CircleTimes]", 
    "\[CenterEllipsis]", "\[CircleTimes]", "\[DoubleStruckOne]", 
    "\[CircleTimes]", "\[DoubleStruckOne]"}], TraditionalForm]],
  ExpressionUUID->"37a57e10-2585-4a6a-9bd9-e75aa355a852"]
}], "Text",
 CellChangeTimes->{{3.7534648113033857`*^9, 3.7534648352524443`*^9}, {
  3.754548159715289*^9, 3.754548165746069*^9}, {3.754548259892681*^9, 
  3.7545483121502953`*^9}, {3.7549219537089367`*^9, 
  3.754921953709052*^9}},ExpressionUUID->"d6ba52e0-fe58-445b-97ec-\
dc15804d05d5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"op", "[", 
    RowBox[{"n_Integer", ",", "k_Integer", ",", "a_"}], "]"}], "/;", 
   RowBox[{
    RowBox[{"1", "\[LessEqual]", "k", "\[LessEqual]", "n"}], "\[And]", 
    RowBox[{
     RowBox[{"Dimensions", "[", "a", "]"}], "\[Equal]", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}]}]}]}], ":=", 
  RowBox[{"KroneckerProduct", "[", 
   RowBox[{
    RowBox[{"IdentityMatrix", "[", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"k", "-", "1"}]], ",", "SparseArray"}], "]"}], ",", "a", ",", 
    RowBox[{"IdentityMatrix", "[", 
     RowBox[{
      SuperscriptBox["2", 
       RowBox[{"n", "-", "k"}]], ",", "SparseArray"}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.753464836406837*^9, 3.753464867581708*^9}, {
  3.7534649249101267`*^9, 3.753464936116609*^9}, {3.754921834497374*^9, 
  3.754921838481732*^9}, {3.7549219355659637`*^9, 3.754921943102621*^9}, {
  3.755238644974655*^9, 3.755238659607555*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"7cb08e4c-f538-4e27-867b-62231a9af94e"],

Cell[TextData[{
 "controlled operator: in a set of ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]],ExpressionUUID->
  "ef0ef803-f9de-4968-bc57-a117e99ec85f"],
 " qubits, only if all of the qubits in the list ",
 Cell[BoxData[
  FormBox["\[Lambda]", TraditionalForm]],ExpressionUUID->
  "e07d38ce-7d86-4258-9e6c-96ad95292c33"],
 " are in state 1 then the operator ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["A", "^"], TraditionalForm]],ExpressionUUID->
  "d9e30815-5b18-4b8f-9950-da6ca461e5ee"],
 " is applied to the system; otherwise no operation is applied"
}], "Text",
 CellChangeTimes->{{3.754551149461638*^9, 
  3.754551206149333*^9}},ExpressionUUID->"84b58220-f2dd-4272-8778-\
1bee44e2841c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CTRL", "[", 
    RowBox[{"n_Integer", ",", 
     RowBox[{"\[Lambda]_", "/;", 
      RowBox[{"VectorQ", "[", 
       RowBox[{"\[Lambda]", ",", "IntegerQ"}], "]"}]}], ",", "A_"}], "]"}], "/;", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Unequal", "@@", "\[Lambda]"}], ")"}], "\[And]", 
    RowBox[{
     RowBox[{"Min", "[", "\[Lambda]", "]"}], "\[GreaterEqual]", "1"}], 
    "\[And]", 
    RowBox[{
     RowBox[{"Max", "[", "\[Lambda]", "]"}], "\[LessEqual]", "n"}], "\[And]", 
    
    RowBox[{
     RowBox[{"Dimensions", "[", "A", "]"}], "\[Equal]", 
     RowBox[{"{", 
      RowBox[{
       SuperscriptBox["2", "n"], ",", 
       SuperscriptBox["2", "n"]}], "}"}]}]}]}], ":=", 
  RowBox[{
   RowBox[{"IdentityMatrix", "[", 
    RowBox[{
     SuperscriptBox["2", "n"], ",", "SparseArray"}], "]"}], "+", 
   RowBox[{
    RowBox[{"Apply", "[", 
     RowBox[{"Dot", ",", 
      RowBox[{
       RowBox[{
        RowBox[{"op", "[", 
         RowBox[{"n", ",", "#", ",", "P1"}], "]"}], "&"}], "/@", 
       "\[Lambda]"}]}], "]"}], ".", 
    RowBox[{"(", 
     RowBox[{"A", "-", 
      RowBox[{"IdentityMatrix", "[", 
       RowBox[{
        SuperscriptBox["2", "n"], ",", "SparseArray"}], "]"}]}], 
     ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.754551206960967*^9, 3.754551269276449*^9}, {
  3.754551305291451*^9, 3.754551441529152*^9}, {3.7552386638520117`*^9, 
  3.755238675756007*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"db83efea-55d4-4381-8333-4fce604ea119"],

Cell[CellGroupData[{

Cell["single-qubit gates", "Subsubsection",
 CellChangeTimes->{{3.753464956599701*^9, 3.753464963603723*^9}, {
   3.754548326056571*^9, 3.754548343245669*^9}, {3.7545483885599422`*^9, 
   3.754548415006941*^9}, 
   3.754548634291244*^9},ExpressionUUID->"3a4059da-0d2f-4c1a-9857-\
c9e4866cb73a"],

Cell[TextData[{
 "Pauli gates acting on the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["k", "th"], TraditionalForm]],ExpressionUUID->
  "b786f724-b269-4b65-a672-9af99baacfa3"],
 " qubit of a set of ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]],ExpressionUUID->
  "895c255a-2e5e-4b5f-83e3-bdf688631000"],
 " qubits:"
}], "Text",
 CellChangeTimes->{{3.7545484236861267`*^9, 3.7545484274142933`*^9}, {
  3.754548638037239*^9, 3.7545486501415997`*^9}, {3.7549220576091223`*^9, 
  3.754922057609181*^9}},ExpressionUUID->"1bd3da8d-04fa-44ac-8af0-\
76a08ee4e563"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"X", "[", 
    RowBox[{"n_Integer", ",", "k_Integer"}], "]"}], "/;", 
   RowBox[{"1", "\[LessEqual]", "k", "\[LessEqual]", "n"}]}], ":=", 
  RowBox[{"op", "[", 
   RowBox[{"n", ",", "k", ",", "\[Sigma]x"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Y", "[", 
    RowBox[{"n_Integer", ",", "k_Integer"}], "]"}], "/;", 
   RowBox[{"1", "\[LessEqual]", "k", "\[LessEqual]", "n"}]}], ":=", 
  RowBox[{"op", "[", 
   RowBox[{"n", ",", "k", ",", "\[Sigma]y"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z", "[", 
    RowBox[{"n_Integer", ",", "k_Integer"}], "]"}], "/;", 
   RowBox[{"1", "\[LessEqual]", "k", "\[LessEqual]", "n"}]}], ":=", 
  RowBox[{"op", "[", 
   RowBox[{"n", ",", "k", ",", "\[Sigma]z"}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.753464964961537*^9, 3.753464989078266*^9}, {
  3.7534650217680683`*^9, 3.753465098723744*^9}, {3.753465153510973*^9, 
  3.7534651631319723`*^9}, {3.7534653326335793`*^9, 3.753465355526639*^9}, {
  3.754548436321806*^9, 3.7545484403852377`*^9}, {3.754922059813282*^9, 
  3.7549220683586683`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"9f26a032-55fb-462a-ac07-41592b301ca6"],

Cell[TextData[{
 "Pauli rotations: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox[
      OverscriptBox["R", "^"], "x"], "(", "\[Phi]", ")"}], "\[Proportional]", 
    
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", "\[Phi]", " ", 
      RowBox[{
       SubscriptBox[
        OverscriptBox["\[Sigma]", "^"], "x"], "/", "2"}]}]]}], 
   TraditionalForm]],ExpressionUUID->"95b7d46c-3baf-4d9f-bc40-664e7b18306c"],
 " etc."
}], "Text",
 CellChangeTimes->{{3.754548461430561*^9, 3.754548479513554*^9}, {
  3.75454854841358*^9, 3.754548565837632*^9}, {3.754721080175653*^9, 
  3.75472108109562*^9}},ExpressionUUID->"74d9b527-8a61-48bb-a46b-\
1405a7ae4235"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"RX", "[", 
    RowBox[{"n_Integer", ",", "k_Integer", ",", "\[Phi]_"}], "]"}], "/;", 
   RowBox[{"1", "\[LessEqual]", "k", "\[LessEqual]", "n"}]}], ":=", 
  RowBox[{"op", "[", 
   RowBox[{"n", ",", "k", ",", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}], "2"], "id"}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}], "2"], "\[Sigma]x"}]}]}],
    "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RY", "[", 
    RowBox[{"n_Integer", ",", "k_Integer", ",", "\[Phi]_"}], "]"}], "/;", 
   RowBox[{"1", "\[LessEqual]", "k", "\[LessEqual]", "n"}]}], ":=", 
  RowBox[{"op", "[", 
   RowBox[{"n", ",", "k", ",", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}], "2"], "id"}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}], "2"], "\[Sigma]y"}]}]}],
    "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RZ", "[", 
    RowBox[{"n_Integer", ",", "k_Integer", ",", "\[Phi]_"}], "]"}], "/;", 
   RowBox[{"1", "\[LessEqual]", "k", "\[LessEqual]", "n"}]}], ":=", 
  RowBox[{"op", "[", 
   RowBox[{"n", ",", "k", ",", 
    RowBox[{
     RowBox[{
      FractionBox[
       RowBox[{"1", "+", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}], "2"], "id"}], "+", 
     RowBox[{
      FractionBox[
       RowBox[{"1", "-", 
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"\[ImaginaryI]", " ", "\[Phi]"}]]}], "2"], "\[Sigma]z"}]}]}],
    "]"}]}]}], "Input",
 CellChangeTimes->{{3.753464964961537*^9, 3.753464989078266*^9}, {
  3.7534650217680683`*^9, 3.753465098723744*^9}, {3.753465153510973*^9, 
  3.7534651631319723`*^9}, {3.7534653326335793`*^9, 3.753465355526639*^9}, {
  3.754548436321806*^9, 3.7545484403852377`*^9}, {3.754922071844267*^9, 
  3.754922084286459*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"a45a6e2f-fb7b-42d4-86df-5ac97f006705"],

Cell["Hadamard gate:", "Text",
 CellChangeTimes->{{3.75454858414742*^9, 
  3.7545485880000134`*^9}},ExpressionUUID->"eba6af19-9351-4edc-8834-\
fd6db78260d6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"H", "[", 
    RowBox[{"n_Integer", ",", "k_Integer"}], "]"}], "/;", 
   RowBox[{"1", "\[LessEqual]", "k", "\[LessEqual]", "n"}]}], ":=", 
  RowBox[{"op", "[", 
   RowBox[{"n", ",", "k", ",", 
    FractionBox[
     RowBox[{"\[Sigma]x", "+", "\[Sigma]z"}], 
     SqrtBox["2"]]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.754548592825238*^9, {3.754922086525943*^9, 3.754922090245674*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"8f306020-d449-46b1-a40d-ec041e041f3c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["two-qubit gates", "Subsubsection",
 CellChangeTimes->{{3.753465479868123*^9, 3.753465483548086*^9}, 
   3.754548655445881*^9},ExpressionUUID->"ed2ea92d-f582-4258-bb2b-\
591620f148d9"],

Cell[TextData[{
 "SWAP gate: exchanges the state of qubits ",
 Cell[BoxData[
  FormBox["j", TraditionalForm]],ExpressionUUID->
  "d596ee2a-d966-41b9-9cf6-ce3de10fbca9"],
 " and ",
 Cell[BoxData[
  FormBox["k", TraditionalForm]],ExpressionUUID->
  "78a9b23e-510f-415b-83af-ed5e98ca9b2d"],
 " in a set of ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]],ExpressionUUID->
  "10bf3471-f39d-4cbc-bcac-7b232eeddbb2"],
 " qubits"
}], "Text",
 CellChangeTimes->{{3.754548661046925*^9, 3.754548671185471*^9}, {
  3.754549073123849*^9, 3.754549077596938*^9}, {3.754922111024611*^9, 
  3.754922113451741*^9}},ExpressionUUID->"b760edb7-2b3c-4c42-af8a-\
e6a4f110f8b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SWAP", "[", 
    RowBox[{"n_Integer", ",", 
     RowBox[{"{", 
      RowBox[{"j_Integer", ",", "k_Integer"}], "}"}]}], "]"}], "/;", 
   RowBox[{
    RowBox[{"1", "\[LessEqual]", "j", "\[LessEqual]", "n"}], "\[And]", 
    RowBox[{"1", "\[LessEqual]", "k", "\[LessEqual]", "n"}], "\[And]", 
    RowBox[{"j", "\[NotEqual]", "k"}]}]}], ":=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"IdentityMatrix", "[", 
      RowBox[{
       SuperscriptBox["2", "n"], ",", "SparseArray"}], "]"}], "+", 
     RowBox[{
      RowBox[{"X", "[", 
       RowBox[{"n", ",", "j"}], "]"}], ".", 
      RowBox[{"X", "[", 
       RowBox[{"n", ",", "k"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Y", "[", 
       RowBox[{"n", ",", "j"}], "]"}], ".", 
      RowBox[{"Y", "[", 
       RowBox[{"n", ",", "k"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"Z", "[", 
       RowBox[{"n", ",", "j"}], "]"}], ".", 
      RowBox[{"Z", "[", 
       RowBox[{"n", ",", "k"}], "]"}]}]}], ")"}], "/", "2"}]}]], "Input",
 CellChangeTimes->{{3.753465489856018*^9, 3.753465557138899*^9}, {
   3.75346559770367*^9, 3.753465600058915*^9}, {3.753465632934396*^9, 
   3.753465712894671*^9}, {3.753465776136345*^9, 3.753465906382991*^9}, {
   3.753466301806239*^9, 3.7534663412341537`*^9}, {3.753466708819975*^9, 
   3.753466711018094*^9}, {3.753506234713036*^9, 3.753506236542345*^9}, {
   3.753532101502829*^9, 3.753532116193372*^9}, {3.753532149775783*^9, 
   3.753532150343335*^9}, 3.75454865909342*^9, {3.754922116632678*^9, 
   3.754922137603352*^9}, {3.755238687344293*^9, 3.755238691371552*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"17a66a68-8b04-4f18-b105-4045b6a07c2f"],

Cell["square root of the SWAP gate:", "Text",
 CellChangeTimes->{{3.7545486752143583`*^9, 
  3.7545486800139713`*^9}},ExpressionUUID->"eac5e13d-d2dc-4ff9-b832-\
7f52a115b9b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"SQRTSWAP", "[", 
    RowBox[{"n_Integer", ",", 
     RowBox[{"{", 
      RowBox[{"j_Integer", ",", "k_Integer"}], "}"}]}], "]"}], "/;", 
   RowBox[{
    RowBox[{"1", "\[LessEqual]", "j", "\[LessEqual]", "n"}], "\[And]", 
    RowBox[{"1", "\[LessEqual]", "k", "\[LessEqual]", "n"}], "\[And]", 
    RowBox[{"j", "\[NotEqual]", "k"}]}]}], ":=", 
  RowBox[{
   RowBox[{
    FractionBox[
     RowBox[{"3", "+", "\[ImaginaryI]"}], "4"], 
    RowBox[{"IdentityMatrix", "[", 
     RowBox[{
      SuperscriptBox["2", "n"], ",", "SparseArray"}], "]"}]}], "+", 
   RowBox[{
    FractionBox[
     RowBox[{"1", "-", "\[ImaginaryI]"}], "4"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"X", "[", 
        RowBox[{"n", ",", "j"}], "]"}], ".", 
       RowBox[{"X", "[", 
        RowBox[{"n", ",", "k"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Y", "[", 
        RowBox[{"n", ",", "j"}], "]"}], ".", 
       RowBox[{"Y", "[", 
        RowBox[{"n", ",", "k"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"Z", "[", 
        RowBox[{"n", ",", "j"}], "]"}], ".", 
       RowBox[{"Z", "[", 
        RowBox[{"n", ",", "k"}], "]"}]}]}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.753465489856018*^9, 3.753465557138899*^9}, {
  3.75346559770367*^9, 3.753465600058915*^9}, {3.753465632934396*^9, 
  3.753465712894671*^9}, {3.753465776136345*^9, 3.753465906382991*^9}, {
  3.753466301806239*^9, 3.7534663412341537`*^9}, {3.753466708819975*^9, 
  3.753466711018094*^9}, {3.753506234713036*^9, 3.753506236542345*^9}, {
  3.753532101502829*^9, 3.753532116193372*^9}, {3.753532149775783*^9, 
  3.753532150343335*^9}, {3.75454865909342*^9, 3.754548682948567*^9}, {
  3.754922140665881*^9, 3.754922159980794*^9}, {3.755238693906649*^9, 
  3.755238698132485*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"26825746-35a9-49f0-8cf8-71a78e91178e"],

Cell[TextData[{
 "CNOT gate: in a set of ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]],ExpressionUUID->
  "ba4a2622-68c1-46a2-a305-c1fba77f8fd4"],
 " qubits, if qubit ",
 Cell[BoxData[
  FormBox["j", TraditionalForm]],ExpressionUUID->
  "f0e3610d-3bc3-43f9-a286-828c62a95744"],
 " is in state 0 then there is no effect on qubit ",
 Cell[BoxData[
  FormBox["k", TraditionalForm]],ExpressionUUID->
  "d19d8ca7-ce3c-4613-96a9-f85f8dea2271"],
 ", whereas if qubit ",
 Cell[BoxData[
  FormBox["j", TraditionalForm]],ExpressionUUID->
  "39e48510-3ef8-4674-aaab-ac0dbaa7035f"],
 " is in state 1 then the NOT operator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["\[Sigma]", "^"], "x"], TraditionalForm]],ExpressionUUID->
  "513356c1-50f3-43dc-bc9d-ac968c545446"],
 " acts on qubit ",
 Cell[BoxData[
  FormBox["k", TraditionalForm]],ExpressionUUID->
  "7e030031-092d-40af-bfb0-9740ed51807e"]
}], "Text",
 CellChangeTimes->{{3.754548873607953*^9, 3.754548907351041*^9}, {
  3.754549037348885*^9, 3.7545490379500217`*^9}, {3.754922180654374*^9, 
  3.754922190588722*^9}},ExpressionUUID->"5d0c68bc-d367-418f-81f8-\
80a3f7538dc0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CNOT", "[", 
    RowBox[{"n_Integer", ",", 
     RowBox[{"j_Integer", "\[Rule]", "k_Integer"}]}], "]"}], "/;", 
   RowBox[{
    RowBox[{"1", "\[LessEqual]", "j", "\[LessEqual]", "n"}], "\[And]", 
    RowBox[{"1", "\[LessEqual]", "k", "\[LessEqual]", "n"}], "\[And]", 
    RowBox[{"j", "\[NotEqual]", "k"}]}]}], ":=", 
  RowBox[{"CTRL", "[", 
   RowBox[{"n", ",", 
    RowBox[{"{", "j", "}"}], ",", 
    RowBox[{"op", "[", 
     RowBox[{"n", ",", "k", ",", "\[Sigma]x"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.7545514946550817`*^9, 3.754551506307122*^9}, {
  3.7549221927696457`*^9, 3.754922203798513*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"665f62e1-621a-4606-9ef9-3a54d9f5dbd9"]
}, Open  ]],

Cell[CellGroupData[{

Cell["three-qubit gates", "Subsubsection",
 CellChangeTimes->{{3.753465920193797*^9, 3.753465924665908*^9}, 
   3.754548939995277*^9},ExpressionUUID->"6c3b9441-a6b9-4892-a381-\
e813273a5a46"],

Cell[TextData[{
 "CCNOT (Toffoli) gate: in a set of ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]],ExpressionUUID->
  "b88da94f-d4d8-42e2-bf6c-b8994d2808dc"],
 " qubits, if both qubits ",
 Cell[BoxData[
  FormBox["i", TraditionalForm]],ExpressionUUID->
  "3276dd19-3bed-424c-8407-ca13a8209e63"],
 " and ",
 Cell[BoxData[
  FormBox["j", TraditionalForm]],ExpressionUUID->
  "ca46984f-f0c2-4464-a679-fe62c0053191"],
 " are in state 1, then the NOT operator ",
 Cell[BoxData[
  FormBox[
   SubscriptBox[
    OverscriptBox["\[Sigma]", "^"], "x"], TraditionalForm]],ExpressionUUID->
  "c17a305a-450f-4951-8892-1bd038b1bc97"],
 " acts on qubit ",
 Cell[BoxData[
  FormBox["k", TraditionalForm]],ExpressionUUID->
  "e45ef488-edfc-4ad7-9ac8-142470a5b834"]
}], "Text",
 CellChangeTimes->{{3.754548946964663*^9, 
  3.7545490347859373`*^9}},ExpressionUUID->"8708bf15-6bb0-48c4-9740-\
1dab5377835b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CCNOT", "[", 
    RowBox[{"n_Integer", ",", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"i_Integer", ",", "j_Integer"}], "}"}], "\[Rule]", 
      "k_Integer"}]}], "]"}], "/;", 
   RowBox[{
    RowBox[{"1", "\[LessEqual]", "i", "\[LessEqual]", "n"}], "\[And]", 
    RowBox[{"1", "\[LessEqual]", "j", "\[LessEqual]", "n"}], "\[And]", 
    RowBox[{"1", "\[LessEqual]", "k", "\[LessEqual]", "n"}], "\[And]", 
    RowBox[{"Unequal", "[", 
     RowBox[{"i", ",", "j", ",", "k"}], "]"}]}]}], ":=", 
  RowBox[{"CTRL", "[", 
   RowBox[{"n", ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "j"}], "}"}], ",", 
    RowBox[{"op", "[", 
     RowBox[{"n", ",", "k", ",", "\[Sigma]x"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.753465928475482*^9, 3.753465949595051*^9}, {
   3.753466019480549*^9, 3.753466099578413*^9}, {3.7534661531621027`*^9, 
   3.753466166723483*^9}, {3.753466346847041*^9, 3.7534663712105217`*^9}, {
   3.7534664145544777`*^9, 3.753466479529101*^9}, {3.7534667181421824`*^9, 
   3.753466740485839*^9}, {3.7535062611324453`*^9, 3.7535062817756433`*^9}, {
   3.753532175242351*^9, 3.753532205973012*^9}, 3.754548942217104*^9, 
   3.7545490065897293`*^9, {3.75455155195717*^9, 3.754551569631023*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"585d3f02-0da0-49c3-8814-b7f6050633ee"],

Cell[TextData[{
 "controlled SWAP (Fredkin) gate: in a set of ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]],ExpressionUUID->
  "f1e11593-ed5f-4653-84e3-e02246a8fdd2"],
 " qubits, if qubit ",
 Cell[BoxData[
  FormBox["i", TraditionalForm]],ExpressionUUID->
  "6a7757d7-81ab-46e3-a81e-27a051822b89"],
 " is in state 0 then there is no effect on qubits ",
 Cell[BoxData[
  FormBox["j", TraditionalForm]],ExpressionUUID->
  "487db009-86c5-4b03-acbb-ec352410667e"],
 " and ",
 Cell[BoxData[
  FormBox["k", TraditionalForm]],ExpressionUUID->
  "fee235c9-5931-4d9e-acd3-f73d315c66a0"],
 ", whereas if qubit ",
 Cell[BoxData[
  FormBox["i", TraditionalForm]],ExpressionUUID->
  "266be785-8361-4105-aafd-d1efaba85485"],
 " is in state 1 then the state of qubits ",
 Cell[BoxData[
  FormBox["j", TraditionalForm]],ExpressionUUID->
  "e6d61d97-93e3-4174-8b63-d6ce0e51d413"],
 " and ",
 Cell[BoxData[
  FormBox["k", TraditionalForm]],ExpressionUUID->
  "686cecf9-034a-4d16-b002-bd0105bc585a"],
 " is exchanged"
}], "Text",
 CellChangeTimes->{{3.754549056284705*^9, 3.7545491239433403`*^9}, {
  3.754738991447897*^9, 
  3.754738993377211*^9}},ExpressionUUID->"4f47eeac-0cfe-499e-80a7-\
6ec1b1bfaf1a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CSWAP", "[", 
    RowBox[{"n_Integer", ",", 
     RowBox[{"i_Integer", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"j_Integer", ",", "k_Integer"}], "}"}]}]}], "]"}], "/;", 
   RowBox[{
    RowBox[{"1", "\[LessEqual]", "i", "\[LessEqual]", "n"}], "\[And]", 
    RowBox[{"1", "\[LessEqual]", "j", "\[LessEqual]", "n"}], "\[And]", 
    RowBox[{"1", "\[LessEqual]", "k", "\[LessEqual]", "n"}], "\[And]", 
    RowBox[{"Unequal", "[", 
     RowBox[{"i", ",", "j", ",", "k"}], "]"}]}]}], ":=", 
  RowBox[{"CTRL", "[", 
   RowBox[{"n", ",", 
    RowBox[{"{", "i", "}"}], ",", 
    RowBox[{"SWAP", "[", 
     RowBox[{"n", ",", 
      RowBox[{"{", 
       RowBox[{"j", ",", "k"}], "}"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.753465928475482*^9, 3.753465949595051*^9}, {
   3.753466019480549*^9, 3.753466099578413*^9}, {3.7534661531621027`*^9, 
   3.753466166723483*^9}, {3.753466346847041*^9, 3.7534663712105217`*^9}, {
   3.7534664145544777`*^9, 3.753466479529101*^9}, {3.7534667181421824`*^9, 
   3.753466740485839*^9}, {3.7535062611324453`*^9, 3.7535062817756433`*^9}, {
   3.753532175242351*^9, 3.753532205973012*^9}, 3.754548942217104*^9, 
   3.7545490065897293`*^9, {3.754551595632536*^9, 3.754551608593718*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"7a25ddb5-837a-464c-aec0-3806b761a4e3"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["a simple circuit", "Subsection",
 CellChangeTimes->{{3.754928039519462*^9, 
  3.7549280426719713`*^9}},ExpressionUUID->"a4a6f854-f24a-44e4-92e9-\
551fd2acb0d9"],

Cell["the operator for the circuit:", "Text",
 CellChangeTimes->{{3.7549280452342453`*^9, 
  3.754928050468934*^9}},ExpressionUUID->"df03990d-024f-48b2-befd-\
a7de830af594"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"S", "=", 
   RowBox[{
    RowBox[{"CNOT", "[", 
     RowBox[{"2", ",", 
      RowBox[{"1", "\[Rule]", "2"}]}], "]"}], ".", 
    RowBox[{"H", "[", 
     RowBox[{"2", ",", "1"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Normal", "[", "S", "]"}]}], "Input",
 CellChangeTimes->{{3.7549280532964287`*^9, 3.7549280917296762`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"ae1b21ca-0942-4146-b8d0-716fcbb5011a"],

Cell["the basis set:", "Text",
 CellChangeTimes->{{3.754935980403363*^9, 
  3.7549359874189787`*^9}},ExpressionUUID->"4ff6b990-bee1-4300-a4ad-\
9e50a5aa2887"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"B", "[", 
   RowBox[{"n_Integer", "/;", 
    RowBox[{"n", "\[GreaterEqual]", "1"}]}], "]"}], ":=", 
  RowBox[{"Tuples", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "1"}], "}"}], ",", "n"}], "]"}]}], "\n", 
 RowBox[{"B", "[", "2", "]"}]}], "Input",
 CellChangeTimes->{{3.754936010100688*^9, 3.754936031179325*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"5ce2eab4-59e4-4653-909a-25b71a633688"],

Cell[TextData[{
 "operate on the ",
 Cell[BoxData[
  FormBox[
   TemplateBox[{"00"},
    "Ket"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "597bfb18-d1da-4342-8266-131397aee449"],
 " input state:"
}], "Text",
 CellChangeTimes->{{3.7549293507622833`*^9, 
  3.754929386020553*^9}},ExpressionUUID->"483ae3e5-7f05-424e-b45f-\
ca874c271095"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Psi]in", "=", 
   RowBox[{"{", 
    RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"\[Psi]out", "=", 
  RowBox[{"S", ".", "\[Psi]in"}]}]}], "Input",
 CellChangeTimes->{{3.75492896514857*^9, 3.754928970985042*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"f4b5d59f-d5b1-4672-b1ce-35020b366d62"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Quantum Fourier Transform", "Subsection",
 CellChangeTimes->{{3.753506772294775*^9, 
  3.753506776554188*^9}},ExpressionUUID->"e4268d79-8c07-4d21-88d3-\
22edb3023cde"],

Cell[TextData[{
 "The Quantum Fourier Transform (QFT) is assembled following Fig. 5.1 of M. \
Nielsen and I. Chuang, ",
 StyleBox["Quantum Computation and Quantum Information",
  FontSlant->"Italic"],
 ", Cambridge University Press, 2010 (tenth anniversary edition)."
}], "Text",
 CellChangeTimes->{{3.754549680152914*^9, 3.754549699424241*^9}, {
  3.75454977070798*^9, 3.7545498341323137`*^9}, {3.75474911344274*^9, 
  3.7547491146549387`*^9}},ExpressionUUID->"1037997f-5b80-43bc-8a4e-\
a3c6f72bf1f2"],

Cell[TextData[{
 "The quantum circuit for a QFT is assembled from blocks that connect the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["i", "th"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "9415511f-b1e4-405a-9b21-dc94777492f8"],
 " qubit to the qubits ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     RowBox[{"i", "+", "1"}], ",", 
     RowBox[{"i", "+", "2"}], ",", "\[Ellipsis]", ",", "n"}], "}"}], 
   TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "0ba8a1c4-700a-4217-ab97-780550b03d43"],
 " via controlled phase gates:"
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.754749103547291*^9, 
  3.7547492081409187`*^9}},ExpressionUUID->"366d156c-67ef-46a4-b5ec-\
6db4f40a2cfa"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"QFTblock", "[", 
    RowBox[{"n_Integer", ",", "i_Integer"}], "]"}], "/;", 
   RowBox[{"1", "\[LessEqual]", "i", "\[LessEqual]", "n"}]}], ":=", 
  RowBox[{
   RowBox[{"Apply", "[", 
    RowBox[{"Dot", ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"CTRL", "[", 
        RowBox[{"n", ",", 
         RowBox[{"{", "j", "}"}], ",", 
         RowBox[{"RZ", "[", 
          RowBox[{"n", ",", "i", ",", 
           RowBox[{"2", 
            RowBox[{"\[Pi]", "/", 
             SuperscriptBox["2", 
              RowBox[{"j", "+", "1", "-", "i"}]]}]}]}], "]"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "n", ",", 
         RowBox[{"i", "+", "1"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "]"}], ".", 
   RowBox[{"H", "[", 
    RowBox[{"n", ",", "i"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.754558555755155*^9, 3.7545585797936697`*^9}, {
  3.754558643173718*^9, 3.754558644769164*^9}, {3.754558692113925*^9, 
  3.754558692302888*^9}, {3.754558990491672*^9, 3.754558992709923*^9}, {
  3.75455904170322*^9, 3.75455904186557*^9}, {3.754749199879005*^9, 
  3.754749203697994*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"abbd9f7a-f6d2-4392-be10-73ba28a3a574"],

Cell["\<\
assemble the quantum Fourier transformation by connecting all qubits:
1. connect all qubits through the above QFTblock operation
2. swap the order of the qubits\
\>", "Text",
 CellChangeTimes->{{3.754558660042776*^9, 3.7545587458662157`*^9}, {
  3.754558785861742*^9, 3.754558793732757*^9}, {3.754559049426009*^9, 
  3.7545590542014017`*^9}, {3.754749222722055*^9, 
  3.754749225485034*^9}},ExpressionUUID->"1f5283e0-7078-4386-a1fe-\
87a79738460c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"QFT", "[", "n_Integer", "]"}], "/;", 
   RowBox[{"n", "\[GreaterEqual]", "1"}]}], ":=", 
  RowBox[{
   RowBox[{"Apply", "[", 
    RowBox[{"Dot", ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"SWAP", "[", 
        RowBox[{"n", ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", 
           RowBox[{"n", "+", "1", "-", "i"}]}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         FractionBox["n", "2"]}], "}"}]}], "]"}]}], "]"}], ".", 
   RowBox[{"Apply", "[", 
    RowBox[{"Dot", ",", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"QFTblock", "[", 
        RowBox[{"n", ",", "i"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "n", ",", "1", ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.7545587052481318`*^9, 3.7545588298356543`*^9}, {
   3.7545589285504427`*^9, 3.75455895426095*^9}, {3.7545590073217983`*^9, 
   3.7545590123653097`*^9}, {3.75455904472117*^9, 3.7545590448976192`*^9}, {
   3.7545832085928383`*^9, 3.7545832097045717`*^9}, 3.7547492163173513`*^9},
 CellLabel->"In[25]:=",ExpressionUUID->"c8d51e04-492b-4cbd-ae79-cb4ecc6b31aa"],

Cell[TextData[{
 "QFT consists of a polynomial number of gates:\n\[CenterDot] ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]],ExpressionUUID->
  "2ace5d0d-0950-42c8-a126-04f0fe40ee17"],
 " Hadamard gates\n\[CenterDot] ",
 Cell[BoxData[
  FormBox[
   FractionBox[
    RowBox[{"n", "(", 
     RowBox[{"n", "-", "1"}], ")"}], "2"], TraditionalForm]],ExpressionUUID->
  "621eeebc-4b13-4e5b-a8a1-4bdf51ad45bd"],
 " controlled rotations\n\[CenterDot] ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[LeftFloor]", 
    FractionBox["n", "2"], "\[RightFloor]"}], TraditionalForm]],
  ExpressionUUID->"901ff027-cde4-4c76-80c9-f577ba85ad96"],
 " swap gates"
}], "Text",
 CellChangeTimes->{{3.753506803494172*^9, 3.7535068203475523`*^9}, {
   3.753508705177107*^9, 3.7535087151175547`*^9}, {3.753508762742506*^9, 
   3.7535088537540693`*^9}, {3.7535090820972958`*^9, 3.753509121283847*^9}, 
   3.754549843076559*^9},ExpressionUUID->"ecb705d3-8591-4a1b-907c-\
f0f96051d1b7"],

Cell["simple formula for the resulting matrix representation:", "Text",
 CellChangeTimes->{{3.7535086286167183`*^9, 
  3.753508638029207*^9}},ExpressionUUID->"3329021e-62af-4f0e-bd07-\
bc4088f79f48"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"QFT", "[", "n", "]"}], "\[Equal]", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["2", 
        RowBox[{"n", "/", "2"}]]], 
      RowBox[{"Table", "[", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", "j", " ", 
          RowBox[{"k", "/", 
           SuperscriptBox["2", "n"]}]}]], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "0", ",", 
          RowBox[{
           SuperscriptBox["2", "n"], "-", "1"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "0", ",", 
          RowBox[{
           SuperscriptBox["2", "n"], "-", "1"}]}], "}"}]}], "]"}]}]}], ",", 
    RowBox[{"{", 
     RowBox[{"n", ",", "6"}], "}"}]}], "]"}], "//", "FullSimplify"}]], "Input",\

 CellChangeTimes->{{3.753508504413989*^9, 3.753508606508403*^9}, {
  3.753508641872694*^9, 3.753508648024253*^9}, {3.75350895478868*^9, 
  3.75350895506001*^9}, {3.754584282525445*^9, 3.754584286751741*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"ac863f14-b9db-4e13-b46b-f384acc6b569"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Quantum phase estimation", "Subsection",
 CellChangeTimes->{{3.753550945603992*^9, 
  3.753550949022258*^9}},ExpressionUUID->"b9bb296a-d1da-4231-b6f5-\
e25274da040e"],

Cell["estimate the phase of this:", "Text",
 CellChangeTimes->{{3.753550957348062*^9, 
  3.753550962399877*^9}},ExpressionUUID->"92d24209-c719-4382-9852-\
44ad7949ce68"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"u", "=", 
   RowBox[{"{", "1", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"U", "[", "\[Phi]_", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{"{", 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], "}"}], 
    "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.753550963570376*^9, 3.753551013365777*^9}, {
   3.753551123124406*^9, 3.753551146523535*^9}, {3.753551183555067*^9, 
   3.753551236464653*^9}, {3.754625793643162*^9, 3.7546258030187893`*^9}, {
   3.754625992504362*^9, 3.754625993574916*^9}, 3.754626060274495*^9, {
   3.754626276654117*^9, 3.754626281783621*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"7bb30259-1eef-4a60-877c-ac15f836ffe7"],

Cell["check that we set up the problem correctly:", "Text",
 CellChangeTimes->{{3.754626062735189*^9, 
  3.7546260767702913`*^9}},ExpressionUUID->"8beb6422-0398-489d-a683-\
a00cf069235a"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"U", "[", "\[Phi]", "]"}], ".", "u"}], "===", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]", " ", "\[Phi]"}]], "u"}]}], 
   ",", 
   RowBox[{
    RowBox[{"Norm", "[", "u", "]"}], "\[Equal]", "1"}]}], "}"}]], "Input",
 CellChangeTimes->{{3.754626078696135*^9, 3.754626094568377*^9}, {
  3.754627621428267*^9, 3.754627621738736*^9}, {3.754936612473*^9, 
  3.754936617457659*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"96620bbd-bfbd-40cd-aee9-eeb912018626"],

Cell[TextData[{
 "unit operator in the space of the system ",
 Cell[BoxData[
  FormBox["U", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "ac81960e-aef0-4ef5-807a-22a1966b08d8"],
 ":"
}], "Text",
 CellChangeTimes->{{3.75462610493474*^9, 
  3.754626116833021*^9}},ExpressionUUID->"1524a1fc-dcda-4b14-b7ff-\
8af59fd005b2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"U0", "=", 
   RowBox[{"IdentityMatrix", "[", 
    RowBox[{
     RowBox[{"Length", "[", "u", "]"}], ",", "SparseArray"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.753550963570376*^9, 3.753551013365777*^9}, {
   3.753551123124406*^9, 3.753551146523535*^9}, {3.753551183555067*^9, 
   3.753551236464653*^9}, {3.754625793643162*^9, 3.7546258030187893`*^9}, {
   3.754625992504362*^9, 3.754625993574916*^9}, 3.754626060274495*^9, 
   3.754626118262643*^9, 3.7547695816527157`*^9, {3.755242041779158*^9, 
   3.7552420450123987`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"1e15cc35-68e5-4d02-ad81-e58c1edabc57"],

Cell[TextData[{
 Cell[BoxData[
  FormBox["U", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "115d52ce-d744-4567-bfc7-e24896b3f721"],
 " operator attached to ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "7d1da556-8a25-4e91-baac-f13a8af6192a"],
 " qubits, controlled by the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["i", "th"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "0c0f5d89-1b95-4279-8563-d934accf5d24"],
 " qubit:"
}], "Text",
 CellChangeTimes->{{3.754626119622903*^9, 
  3.7546261559125977`*^9}},ExpressionUUID->"f91b8d11-5e17-46d2-a071-\
56a7f03299ed"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"CTRLU", "[", 
    RowBox[{"n_Integer", ",", "i_Integer", ",", "\[Phi]_"}], "]"}], "/;", 
   RowBox[{"1", "\[LessEqual]", "i", "\[LessEqual]", "n"}]}], ":=", 
  RowBox[{
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"op", "[", 
      RowBox[{"n", ",", "i", ",", "P0"}], "]"}], ",", "U0"}], "]"}], "+", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"op", "[", 
      RowBox[{"n", ",", "i", ",", "P1"}], "]"}], ",", 
     RowBox[{"U", "[", "\[Phi]", "]"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.753550963570376*^9, 3.753551013365777*^9}, {
   3.753551123124406*^9, 3.753551146523535*^9}, {3.753551183555067*^9, 
   3.753551236464653*^9}, {3.754625793643162*^9, 3.7546258030187893`*^9}, {
   3.754625992504362*^9, 3.754625993574916*^9}, 3.754626060274495*^9, 
   3.754626118262643*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"41e3da02-bef3-4f66-b6b7-238d00a08adc"],

Cell[TextData[{
 "estimate to ",
 Cell[BoxData[
  FormBox["t", TraditionalForm]],ExpressionUUID->
  "33c4ed45-c2f9-4131-b2dd-8097e57aaa5a"],
 " digits of precision:"
}], "Text",
 CellChangeTimes->{{3.753551037287939*^9, 3.7535510456660223`*^9}, {
  3.7546261617494087`*^9, 
  3.75462616174949*^9}},ExpressionUUID->"5101e1c0-f28b-4c1f-b783-\
3f94506e91b4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"t", "=", "4"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]", "[", "\[Phi]_", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"ConjugateTranspose", "[", 
        RowBox[{"QFT", "[", "t", "]"}], "]"}], ",", "U0"}], "]"}], ".", 
     RowBox[{"Apply", "[", 
      RowBox[{"Dot", ",", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"CTRLU", "[", 
          RowBox[{"t", ",", "i", ",", 
           RowBox[{
            SuperscriptBox["2", 
             RowBox[{"t", "-", "i"}]], "\[Phi]"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "t", ",", "1", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "]"}], ".", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{
       RowBox[{"Apply", "[", 
        RowBox[{"Dot", ",", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"H", "[", 
            RowBox[{"t", ",", "i"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "t"}], "}"}]}], "]"}]}], "]"}], ",", "U0"}], 
      "]"}], ".", 
     RowBox[{"Flatten", "[", 
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"SparseArray", "[", 
         RowBox[{
          RowBox[{"1", "\[Rule]", "1"}], ",", 
          SuperscriptBox["2", "t"]}], "]"}], ",", "u"}], "]"}], "]"}]}], "//",
     "Normal"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.75355105128747*^9, 3.753551120994021*^9}, {
   3.753551153700905*^9, 3.753551155327155*^9}, {3.7535513533800077`*^9, 
   3.7535513609448853`*^9}, {3.753551455744082*^9, 3.7535515064907312`*^9}, {
   3.753551542646535*^9, 3.753551549130849*^9}, {3.753551670607861*^9, 
   3.75355169077497*^9}, {3.7535518022211*^9, 3.753551810020612*^9}, {
   3.753551874395542*^9, 3.753551874495304*^9}, {3.753551952869493*^9, 
   3.7535519536455593`*^9}, {3.7535527941656218`*^9, 3.753552845564992*^9}, {
   3.753552881014801*^9, 3.753552900577365*^9}, {3.7535532884429293`*^9, 
   3.753553311454056*^9}, 3.7537098659598503`*^9, 3.7537098969576473`*^9, {
   3.7537700686918383`*^9, 3.7537701201175547`*^9}, {3.7538134759622707`*^9, 
   3.7538135260736017`*^9}, 3.753813743993415*^9, {3.753813805190013*^9, 
   3.7538138085037317`*^9}, {3.753813844103025*^9, 3.7538138444548187`*^9}, {
   3.753814047187983*^9, 3.753814073778295*^9}, {3.753896777375218*^9, 
   3.753896777642687*^9}, {3.753896884294606*^9, 3.7538968998285007`*^9}, {
   3.7541144110268793`*^9, 3.7541144113644857`*^9}, {3.754114510705028*^9, 
   3.75411451104025*^9}, {3.75411481453366*^9, 3.754114814931121*^9}, 
   3.7541383420813627`*^9, {3.7541412597895117`*^9, 3.7541412603413563`*^9}, {
   3.754587467365901*^9, 3.754587512709209*^9}, {3.754587555051793*^9, 
   3.754587563492786*^9}, {3.75458761727643*^9, 3.7545876193771048`*^9}, 
   3.754588396570149*^9, {3.754588433955282*^9, 3.754588470061203*^9}, {
   3.754589493321121*^9, 3.754589495937296*^9}, {3.754589728366435*^9, 
   3.754589728710441*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"da11a917-2143-4f31-97d2-68fcb6cfc211"],

Cell["\<\
probabilities for measuring the different basis states: trace out the SUT and \
look at the diagonal elements of the reduced density matrix
(see ReducedDensityMatrix.nb)\
\>", "Text",
 CellChangeTimes->{{3.754625064781666*^9, 3.754625090753261*^9}, {
  3.754625148796492*^9, 
  3.754625155233018*^9}},ExpressionUUID->"503ccb76-1088-4f5d-9c32-\
aaad70349085"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"rdm", "[", 
    RowBox[{
     RowBox[{"\[Psi]ABC_", "?", "VectorQ"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dA_Integer", "/;", 
        RowBox[{"dA", "\[GreaterEqual]", "1"}]}], ",", 
       RowBox[{"dB_Integer", "/;", 
        RowBox[{"dB", "\[GreaterEqual]", "1"}]}], ",", 
       RowBox[{"dC_Integer", "/;", 
        RowBox[{"dC", "\[GreaterEqual]", "1"}]}]}], "}"}]}], "]"}], "/;", 
   RowBox[{
    RowBox[{"Length", "[", "\[Psi]ABC", "]"}], "\[Equal]", 
    RowBox[{"dA", " ", "dB", " ", "dC"}]}]}], ":=", "\[IndentingNewLine]", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"P", "=", 
      RowBox[{"ArrayReshape", "[", 
       RowBox[{"\[Psi]ABC", ",", 
        RowBox[{"{", 
         RowBox[{"dA", ",", "dB", ",", "dC"}], "}"}]}], "]"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"P", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}], ".", 
       RowBox[{"ConjugateTranspose", "[", "P", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"traceout", "[", 
    RowBox[{
     RowBox[{"\[Psi]_", "?", "VectorQ"}], ",", 
     RowBox[{"d_Integer", "/;", 
      RowBox[{"d", "\[GreaterEqual]", "1"}]}]}], "]"}], "/;", 
   RowBox[{"Divisible", "[", 
    RowBox[{
     RowBox[{"Length", "[", "\[Psi]", "]"}], ",", "d"}], "]"}]}], ":=", 
  RowBox[{"rdm", "[", 
   RowBox[{"\[Psi]", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "d", ",", 
      FractionBox[
       RowBox[{"Length", "[", "\[Psi]", "]"}], "d"]}], "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"traceout", "[", 
    RowBox[{
     RowBox[{"\[Psi]_", "?", "VectorQ"}], ",", 
     RowBox[{"d_Integer", "/;", 
      RowBox[{"d", "\[LessEqual]", 
       RowBox[{"-", "1"}]}]}]}], "]"}], "/;", 
   RowBox[{"Divisible", "[", 
    RowBox[{
     RowBox[{"Length", "[", "\[Psi]", "]"}], ",", 
     RowBox[{"-", "d"}]}], "]"}]}], ":=", 
  RowBox[{"rdm", "[", 
   RowBox[{"\[Psi]", ",", 
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{"Length", "[", "\[Psi]", "]"}], 
       RowBox[{"-", "d"}]], ",", 
      RowBox[{"-", "d"}], ",", "1"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6701570444688797`*^9, 3.670157120931857*^9}, {
   3.670158487288124*^9, 3.67015856795714*^9}, {3.670211902045909*^9, 
   3.670211902325843*^9}, 3.68455694332288*^9, {3.6845570577146873`*^9, 
   3.68455706539156*^9}, 3.684557098640808*^9, {3.684571420749518*^9, 
   3.68457145253354*^9}, {3.684571509839488*^9, 3.6845715129499893`*^9}, {
   3.684571549026635*^9, 3.684571601572398*^9}, {3.684571640242334*^9, 
   3.684571669827222*^9}, 3.6845720701375523`*^9, 3.754625143785242*^9},
 CellLabel->"In[34]:=",ExpressionUUID->"caae632d-88ad-4d76-be6a-ec8e72b8ceb5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prob", "[", 
   RowBox[{"\[Phi]_", "?", "NumericQ"}], "]"}], ":=", 
  RowBox[{"Re", "[", 
   RowBox[{"Diagonal", "[", 
    RowBox[{"traceout", "[", 
     RowBox[{
      RowBox[{"\[Epsilon]", "[", 
       RowBox[{"N", "[", "\[Phi]", "]"}], "]"}], ",", 
      RowBox[{"-", 
       RowBox[{"Length", "[", "u", "]"}]}]}], "]"}], "]"}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.7546251600722027`*^9, 3.7546252160489693`*^9}, {
  3.7546260381101847`*^9, 3.754626038433832*^9}, {3.754632202078372*^9, 
  3.754632206575369*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"de8c0a15-3268-4392-8c7d-b5cc6e2134c0"],

Cell[TextData[{
 "When ",
 Cell[BoxData[
  FormBox["\[Phi]", TraditionalForm]],ExpressionUUID->
  "3b8d460b-5467-4bad-b978-27124afe5667"],
 " is an integer multiple of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["2", 
    RowBox[{"-", "t"}]], TraditionalForm]],ExpressionUUID->
  "d00d95ca-7fa1-43d9-8028-80ea2ca70036"],
 ", only one basis state has 100% probability of occurring. The ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["i", "th"], TraditionalForm]],ExpressionUUID->
  "819107cf-ee91-45e5-9082-8edb03790331"],
 " basis state corresponds to a measurement of ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Phi]", "=", 
    FractionBox[
     RowBox[{"i", "-", "1"}], 
     SuperscriptBox["2", "t"]]}], TraditionalForm]],ExpressionUUID->
  "59f1dd56-8e69-46f1-af23-75b3b3e873bd"],
 ":"
}], "Text",
 CellChangeTimes->{{3.753814167805463*^9, 3.753814175689206*^9}, {
  3.75413844037453*^9, 3.7541384576679287`*^9}, {3.754141230280572*^9, 
  3.7541412310583982`*^9}, {3.7546261888880243`*^9, 3.754626214416525*^9}, {
  3.754644123709638*^9, 
  3.754644149595171*^9}},ExpressionUUID->"ec3563e3-b44b-4ca1-bc4e-\
a8134dcdec32"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"prob", "[", "\[Phi]", "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Phi]", ",", "0", ",", "1", ",", 
       SuperscriptBox["2", 
        RowBox[{"-", "t"}]]}], "}"}]}], "]"}], "//", "Chop"}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.753770281294189*^9, 3.753770296692452*^9}, {
   3.753896963695511*^9, 3.753896964980727*^9}, {3.7541384052460003`*^9, 
   3.754138433618404*^9}, 3.754588475934596*^9, {3.754589730383628*^9, 
   3.7545897306395597`*^9}, {3.7546252349295053`*^9, 3.754625240411674*^9}, {
   3.7546328764629087`*^9, 3.754632879261067*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"9833287d-6add-4f52-b4ae-bcb8152f36fe"],

Cell[TextData[{
 "When ",
 Cell[BoxData[
  FormBox["\[Phi]", TraditionalForm]],ExpressionUUID->
  "b645652f-5a90-452c-bd6e-a1703708b948"],
 " is not an integer multiple of ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["2", 
    RowBox[{"-", "t"}]], TraditionalForm]],ExpressionUUID->
  "b07bd0a8-b1ee-447c-9c45-9b817106626a"],
 ", all basis states can occur in measurement:"
}], "Text",
 CellChangeTimes->{{3.754644043216139*^9, 
  3.754644074086131*^9}},ExpressionUUID->"3b7c39b6-5546-4c73-bcc8-\
e12f97e22585"],

Cell[BoxData[
 RowBox[{"Round", "[", 
  RowBox[{
   RowBox[{"prob", "[", "0.2", "]"}], ",", "0.001"}], "]"}]], "Input",
 CellChangeTimes->{{3.7546440752504663`*^9, 3.7546440919286623`*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"b9567be0-4acb-45af-ac46-11d206e47a9f"],

Cell[TextData[{
 "The mean measurement is a bad estimator (doesn\[CloseCurlyQuote]t converge \
as ",
 Cell[BoxData[
  FormBox[
   RowBox[{"t", "\[Rule]", "\[Infinity]"}], TraditionalForm]],ExpressionUUID->
  "2db9699e-47a3-48c6-bb2b-cdacf43e3a61"],
 ").\nThe most likely measurement is a good estimator."
}], "Text",
 CellChangeTimes->{{3.7538141834649363`*^9, 3.753814192221813*^9}, {
  3.753896617621765*^9, 3.753896617964403*^9}, {3.753896814115271*^9, 
  3.753896816920429*^9}, {3.754114520742392*^9, 3.754114540493155*^9}, {
  3.754115258467589*^9, 3.7541152736542463`*^9}, {3.7545884840226803`*^9, 
  3.7545884840245934`*^9}},ExpressionUUID->"91bacb63-7486-4dc3-a065-\
bd58732a264f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"mean", "[", 
    RowBox[{"\[Phi]_", "?", "NumericQ"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"prob", "[", "\[Phi]", "]"}], ".", 
    FractionBox[
     RowBox[{"Range", "[", 
      RowBox[{"0", ",", 
       RowBox[{
        SuperscriptBox["2", "t"], "-", "1"}]}], "]"}], 
     SuperscriptBox["2", "t"]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"mostprobable", "[", 
    RowBox[{"\[Phi]_", "?", "NumericQ"}], "]"}], ":=", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"Ordering", "[", 
       RowBox[{
        RowBox[{"prob", "[", "\[Phi]", "]"}], ",", 
        RowBox[{"-", "1"}]}], "]"}], "\[LeftDoubleBracket]", "1", 
      "\[RightDoubleBracket]"}], "-", "1"}], 
    SuperscriptBox["2", "t"]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"\[Phi]", ",", 
     RowBox[{"mean", "[", "\[Phi]", "]"}], ",", 
     RowBox[{"mostprobable", "[", "\[Phi]", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Phi]", ",", "0", ",", "1"}], "}"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<phase setting\>\"", ",", "\"\<phase measurement\>\""}], 
     "}"}]}], ",", 
   RowBox[{"LabelStyle", "\[Rule]", 
    RowBox[{"Directive", "[", 
     RowBox[{"16", ",", "Black", ",", "Bold"}], "]"}]}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"PlotRangePadding", "\[Rule]", "None"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Black", ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Blue"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Thick", ",", "Red"}], "}"}]}], "}"}]}], ",", 
   RowBox[{"AspectRatio", "\[Rule]", "Automatic"}], ",", 
   RowBox[{"PlotTheme", "\[Rule]", "\"\<Scientific\>\""}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
     "\"\<exact\>\"", ",", "\"\<mean of measurements\>\"", ",", 
      "\"\<most frequent measurement\>\""}], "}"}]}], ",", 
   RowBox[{"GridLines", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{"Range", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          SuperscriptBox["2", "t"], "-", "1"}]}], "]"}], 
       SuperscriptBox["2", "t"]], ",", 
      FractionBox[
       RowBox[{"Range", "[", 
        RowBox[{"1", ",", 
         RowBox[{
          SuperscriptBox["2", "t"], "-", "1"}]}], "]"}], 
       SuperscriptBox["2", "t"]]}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.7535530115142307`*^9, 3.7535531302850113`*^9}, {
   3.753553188615376*^9, 3.7535532053239307`*^9}, {3.75355329653056*^9, 
   3.7535532986073217`*^9}, {3.75355380141215*^9, 3.753553842299148*^9}, {
   3.753553930505843*^9, 3.753553962337839*^9}, {3.753813826341406*^9, 
   3.75381382726188*^9}, {3.753813939649733*^9, 3.753813939900876*^9}, 
   3.7538139748580437`*^9, {3.7538967737308407`*^9, 3.7538968040181017`*^9}, {
   3.7538968568301373`*^9, 3.753896878975273*^9}, {3.7538969168781633`*^9, 
   3.753896986134317*^9}, {3.7538993229699373`*^9, 3.753899324432325*^9}, {
   3.754114422878338*^9, 3.754114425847924*^9}, {3.7541148266727047`*^9, 
   3.754114826801942*^9}, {3.75411499780295*^9, 3.7541150937519817`*^9}, {
   3.754115140868487*^9, 3.754115187121029*^9}, {3.754115288037861*^9, 
   3.754115290472293*^9}, {3.75414126340012*^9, 3.754141264427919*^9}, {
   3.754588489228286*^9, 3.7545885060583553`*^9}, {3.7545897363748713`*^9, 
   3.754589736605242*^9}, 3.7546252624419613`*^9, {3.7547713550617*^9, 
   3.75477135648403*^9}, {3.7548464999673967`*^9, 3.754846501827156*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"b6866350-10ce-4f7f-8d57-c5bf2ddb6354"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 778},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
PrintingCopies->1,
PrintingPageRange->{1, Automatic},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 695, 15, 58, "Text",ExpressionUUID->"4824cab8-13df-4652-9a7a-d25d930ebf8f"],
Cell[1256, 37, 2693, 50, 46, "Text",ExpressionUUID->"fd72eed1-4886-4469-984a-c13a613388fe"],
Cell[3952, 89, 541, 12, 35, "Text",ExpressionUUID->"346b92ce-6515-4179-a12f-941d611290e4"],
Cell[CellGroupData[{
Cell[4518, 105, 561, 8, 98, "Title",ExpressionUUID->"65f65d72-12d8-4ffe-b337-4f605c81bd5c"],
Cell[CellGroupData[{
Cell[5104, 117, 178, 3, 54, "Subsection",ExpressionUUID->"c4eccbe8-0045-4840-86ab-9d2e5e4bd723"],
Cell[5285, 122, 1012, 31, 38, "Text",ExpressionUUID->"e20744cb-e609-4979-b37a-1ad28c8d500f"],
Cell[6300, 155, 562, 14, 30, "Input",ExpressionUUID->"b553af33-4f90-462f-8589-cc2f63148ce9"],
Cell[6865, 171, 234, 4, 35, "Text",ExpressionUUID->"dc9f2232-d45c-4158-ae2f-bf38c9f4db4c"],
Cell[7102, 177, 524, 15, 88, "Input",ExpressionUUID->"b6de7a8d-2ab1-404e-9d66-01c61e07062f"],
Cell[7629, 194, 1222, 31, 35, "Text",ExpressionUUID->"d6ba52e0-fe58-445b-97ec-dc15804d05d5"],
Cell[8854, 227, 1059, 26, 54, "Input",ExpressionUUID->"7cb08e4c-f538-4e27-867b-62231a9af94e"],
Cell[9916, 255, 702, 18, 37, "Text",ExpressionUUID->"84b58220-f2dd-4272-8778-1bee44e2841c"],
Cell[10621, 275, 1512, 44, 56, "Input",ExpressionUUID->"db83efea-55d4-4381-8333-4fce604ea119"],
Cell[CellGroupData[{
Cell[12158, 323, 294, 5, 45, "Subsubsection",ExpressionUUID->"3a4059da-0d2f-4c1a-9857-c9e4866cb73a"],
Cell[12455, 330, 565, 15, 35, "Text",ExpressionUUID->"1bd3da8d-04fa-44ac-8af0-76a08ee4e563"],
Cell[13023, 347, 1221, 29, 73, "Input",ExpressionUUID->"9f26a032-55fb-462a-ac07-41592b301ca6"],
Cell[14247, 378, 721, 21, 38, "Text",ExpressionUUID->"74d9b527-8a61-48bb-a46b-1405a7ae4235"],
Cell[14971, 401, 2342, 63, 134, "Input",ExpressionUUID->"a45a6e2f-fb7b-42d4-86df-5ac97f006705"],
Cell[17316, 466, 157, 3, 35, "Text",ExpressionUUID->"eba6af19-9351-4edc-8834-fd6db78260d6"],
Cell[17476, 471, 513, 13, 50, "Input",ExpressionUUID->"8f306020-d449-46b1-a40d-ec041e041f3c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18026, 489, 189, 3, 45, "Subsubsection",ExpressionUUID->"ed2ea92d-f582-4258-bb2b-591620f148d9"],
Cell[18218, 494, 657, 18, 35, "Text",ExpressionUUID->"b760edb7-2b3c-4c42-af8a-e6a4f110f8b8"],
Cell[18878, 514, 1696, 40, 54, "Input",ExpressionUUID->"17a66a68-8b04-4f18-b105-4045b6a07c2f"],
Cell[20577, 556, 175, 3, 35, "Text",ExpressionUUID->"eac5e13d-d2dc-4ff9-b832-7f52a115b9b4"],
Cell[20755, 561, 1884, 47, 68, "Input",ExpressionUUID->"26825746-35a9-49f0-8cf8-71a78e91178e"],
Cell[22642, 610, 1142, 31, 35, "Text",ExpressionUUID->"5d0c68bc-d367-418f-81f8-80a3f7538dc0"],
Cell[23787, 643, 743, 17, 30, "Input",ExpressionUUID->"665f62e1-621a-4606-9ef9-3a54d9f5dbd9"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24567, 665, 191, 3, 45, "Subsubsection",ExpressionUUID->"6c3b9441-a6b9-4892-a381-e813273a5a46"],
Cell[24761, 670, 891, 26, 35, "Text",ExpressionUUID->"8708bf15-6bb0-48c4-9740-1dab5377835b"],
Cell[25655, 698, 1345, 28, 30, "Input",ExpressionUUID->"585d3f02-0da0-49c3-8814-b7f6050633ee"],
Cell[27003, 728, 1192, 34, 58, "Text",ExpressionUUID->"4f47eeac-0cfe-499e-80a7-6ec1b1bfaf1a"],
Cell[28198, 764, 1352, 28, 30, "Input",ExpressionUUID->"7a25ddb5-837a-464c-aec0-3806b761a4e3"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[29599, 798, 166, 3, 54, "Subsection",ExpressionUUID->"a4a6f854-f24a-44e4-92e9-551fd2acb0d9"],
Cell[29768, 803, 173, 3, 35, "Text",ExpressionUUID->"df03990d-024f-48b2-befd-a7de830af594"],
Cell[29944, 808, 450, 11, 52, "Input",ExpressionUUID->"ae1b21ca-0942-4146-b8d0-716fcbb5011a"],
Cell[30397, 821, 158, 3, 35, "Text",ExpressionUUID->"4ff6b990-bee1-4300-a4ad-9e50a5aa2887"],
Cell[30558, 826, 443, 11, 52, "Input",ExpressionUUID->"5ce2eab4-59e4-4653-909a-25b71a633688"],
Cell[31004, 839, 364, 12, 41, "Text",ExpressionUUID->"483ae3e5-7f05-424e-b45f-ca874c271095"],
Cell[31371, 853, 380, 9, 52, "Input",ExpressionUUID->"f4b5d59f-d5b1-4672-b1ce-35020b366d62"]
}, Open  ]],
Cell[CellGroupData[{
Cell[31788, 867, 173, 3, 54, "Subsection",ExpressionUUID->"e4268d79-8c07-4d21-88d3-22edb3023cde"],
Cell[31964, 872, 502, 10, 58, "Text",ExpressionUUID->"1037997f-5b80-43bc-8a4e-a3c6f72bf1f2"],
Cell[32469, 884, 760, 22, 35, "Text",ExpressionUUID->"366d156c-67ef-46a4-b5ec-6db4f40a2cfa",
 InitializationCell->True],
Cell[33232, 908, 1251, 31, 34, "Input",ExpressionUUID->"abbd9f7a-f6d2-4392-be10-73ba28a3a574"],
Cell[34486, 941, 458, 9, 81, "Text",ExpressionUUID->"1f5283e0-7078-4386-a1fe-87a79738460c"],
Cell[34947, 952, 1231, 31, 45, "Input",ExpressionUUID->"c8d51e04-492b-4cbd-ae79-cb4ecc6b31aa"],
Cell[36181, 985, 958, 24, 112, "Text",ExpressionUUID->"ecb705d3-8591-4a1b-907c-f0f96051d1b7"],
Cell[37142, 1011, 199, 3, 35, "Text",ExpressionUUID->"3329021e-62af-4f0e-bd07-bc4088f79f48"],
Cell[37344, 1016, 1145, 30, 48, "Input",ExpressionUUID->"ac863f14-b9db-4e13-b46b-f384acc6b569"]
}, Open  ]],
Cell[CellGroupData[{
Cell[38526, 1051, 172, 3, 54, "Subsection",ExpressionUUID->"b9bb296a-d1da-4231-b6f5-e25274da040e"],
Cell[38701, 1056, 169, 3, 35, "Text",ExpressionUUID->"92d24209-c719-4382-9852-44ad7949ce68"],
Cell[38873, 1061, 769, 17, 54, "Input",ExpressionUUID->"7bb30259-1eef-4a60-877c-ac15f836ffe7"],
Cell[39645, 1080, 187, 3, 35, "Text",ExpressionUUID->"8beb6422-0398-489d-a683-a00cf069235a"],
Cell[39835, 1085, 591, 15, 33, "Input",ExpressionUUID->"96620bbd-bfbd-40cd-aee9-eeb912018626"],
Cell[40429, 1102, 344, 10, 35, "Text",ExpressionUUID->"1524a1fc-dcda-4b14-b7ff-8af59fd005b2"],
Cell[40776, 1114, 651, 13, 30, "Input",ExpressionUUID->"1e15cc35-68e5-4d02-ad81-e58c1edabc57"],
Cell[41430, 1129, 674, 20, 35, "Text",ExpressionUUID->"f91b8d11-5e17-46d2-a071-56a7f03299ed"],
Cell[42107, 1151, 949, 21, 30, "Input",ExpressionUUID->"41e3da02-bef3-4f66-b6b7-238d00a08adc"],
Cell[43059, 1174, 355, 10, 35, "Text",ExpressionUUID->"5101e1c0-f28b-4c1f-b783-3f94506e91b4"],
Cell[43417, 1186, 3110, 65, 77, "Input",ExpressionUUID->"da11a917-2143-4f31-97d2-68fcb6cfc211"],
Cell[46530, 1253, 368, 8, 58, "Text",ExpressionUUID->"503ccb76-1088-4f5d-9c32-aaad70349085"],
Cell[46901, 1263, 3072, 83, 153, "Input",ExpressionUUID->"caae632d-88ad-4d76-be6a-ec8e72b8ceb5"],
Cell[49976, 1348, 636, 16, 30, "Input",ExpressionUUID->"de8c0a15-3268-4392-8c7d-b5cc6e2134c0"],
Cell[50615, 1366, 1128, 31, 41, "Text",ExpressionUUID->"ec3563e3-b44b-4ca1-bc4e-a8134dcdec32"],
Cell[51746, 1399, 738, 16, 33, "Input",ExpressionUUID->"9833287d-6add-4f52-b4ae-bcb8152f36fe"],
Cell[52487, 1417, 513, 15, 35, "Text",ExpressionUUID->"3b7c39b6-5546-4c73-bcc8-e12f97e22585"],
Cell[53003, 1434, 268, 5, 30, "Input",ExpressionUUID->"b9567be0-4acb-45af-ac46-11d206e47a9f"],
Cell[53274, 1441, 689, 14, 58, "Text",ExpressionUUID->"91bacb63-7486-4dc3-a065-bd58732a264f"],
Cell[53966, 1457, 3851, 93, 212, "Input",ExpressionUUID->"b6866350-10ce-4f7f-8d57-c5bf2ddb6354"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> RashbaCoupling.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     49761,       1235]
NotebookOptionsPosition[     43531,       1140]
NotebookOutlinePosition[     43884,       1156]
CellTagsIndexPosition[     43841,       1153]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This Mathematica code is part of the lecture script ",
 StyleBox["Introduction to Computational Quantum Mechanics",
  FontSlant->"Italic"],
 " by Roman Schmied. It is licensed under a ",
 ButtonBox["Creative Commons Attribution-ShareAlike 4.0 International License",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://creativecommons.org/licenses/by-sa/4.0/"], None},
  ButtonNote->"http://creativecommons.org/licenses/by-sa/4.0/"],
 "."
}], "Text",
 CellChangeTimes->{{3.669434091682116*^9, 3.669434147842166*^9}, {
  3.669435842013185*^9, 3.669435866952169*^9}, {3.669435915352921*^9, 
  3.669435921977655*^9}},ExpressionUUID->"5e0d5968-57a9-45fb-b691-\
cc81c752f299"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJztWltPXFUUJuqDMSnhnYdiJCmYYKimXl5aTH3xDWtMfKlCFRuThhJobEgw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    "], {{0, 31}, {88, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{88, 31},
  PlotRange->{{0, 88}, {0, 31}}]], "Text",
 CellChangeTimes->{
  3.669607172458665*^9},ExpressionUUID->"a7b5003b-eb95-4bd1-839b-\
c4ee4fafac88"],

Cell[TextData[{
 "You can download the associated lecture script at ",
 ButtonBox["http://arxiv.org/abs/1403.7050",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://arxiv.org/abs/1403.7050"], None},
  ButtonNote->"http://arxiv.org/abs/1403.7050"]
}], "Text",
 CellChangeTimes->{{3.669434151914299*^9, 3.669434159778274*^9}, {
  3.669435746836981*^9, 3.669435760656741*^9}, {3.669435890511055*^9, 
  3.6694358923333282`*^9}, {3.682242719652669*^9, 
  3.6822427205773983`*^9}},ExpressionUUID->"7bb7fc88-b396-44ca-843d-\
b4d9c62432a2"],

Cell[CellGroupData[{

Cell["one particle in two dimensions, with spin, Rashba coupling", "Title",
 CellChangeTimes->{{3.669356489273039*^9, 3.669356492332947*^9}, {
  3.672571380907549*^9, 3.6725713873462048`*^9}, {3.682678290678982*^9, 
  3.68267833186395*^9}, {3.682764418521792*^9, 3.682764435924129*^9}, {
  3.682913374723269*^9, 3.682913383085833*^9}, {3.684583820882689*^9, 
  3.684583827843173*^9}, {3.689489630751343*^9, 3.689489648820651*^9}, {
  3.68949679090869*^9, 
  3.689496792954131*^9}},ExpressionUUID->"6252a5e5-86bd-420e-808a-\
842158186c72"],

Cell[CellGroupData[{

Cell["units", "Subsection",
 CellChangeTimes->{{3.737564393941*^9, 
  3.737564394385392*^9}},ExpressionUUID->"d33fb2ec-4209-4a42-86e6-\
013e0bd8e7d2"],

Cell["we use natural units for simplicity:", "Text",
 CellChangeTimes->{{3.735577584023155*^9, 
  3.735577602680982*^9}},ExpressionUUID->"fedc4356-212c-4214-944a-\
7319cdbd0ccc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"a", "=", 
   RowBox[{"m", "=", 
    RowBox[{"\[HBar]", "=", "1"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.735577590355571*^9, 3.735577592584391*^9}, {
  3.737564405820364*^9, 3.7375644078783092`*^9}, {3.751372037288919*^9, 
  3.7513720375543613`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"182bf686-3550-4feb-bba6-355cf162ab41"],

Cell["Other unit systems can be defined here.", "Text",
 CellChangeTimes->{{3.735577840461472*^9, 
  3.7355778546570187`*^9}},ExpressionUUID->"75a55ff0-aeb9-4db5-92f7-\
a7d3666d184b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["system Hamiltonian", "Subsection",
 CellChangeTimes->{{3.68267845722009*^9, 3.6826784815236273`*^9}, {
  3.684584247551648*^9, 
  3.6845842532870693`*^9}},ExpressionUUID->"25398ef4-ba84-41d8-95fd-\
d848b8a095be"],

Cell[CellGroupData[{

Cell["spatial degrees of freedom", "Subsubsection",
 CellChangeTimes->{{3.6895001493735237`*^9, 
  3.689500157517521*^9}},ExpressionUUID->"967d9d1f-5cac-4148-8483-\
856e8fcddb21"],

Cell[TextData[{
 "spatial grid: assuming ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"-", 
     FractionBox["a", "2"]}], "<", "x", "<", 
    FractionBox["a", "2"]}], TraditionalForm]],ExpressionUUID->
  "6ea3a9f4-2fd1-4af3-9070-f34be4cff98b"],
 " as a calculation interval"
}], "Text",
 CellChangeTimes->{{3.737564569189905*^9, 
  3.7375645996723013`*^9}},ExpressionUUID->"f7444be9-4b48-4daf-9519-\
d57a85f51124"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"nmax", "=", "50"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", 
   FractionBox["a", 
    RowBox[{"nmax", "+", "1"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xgrid", "=", 
   RowBox[{"a", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"Range", "[", "nmax", "]"}], 
       RowBox[{"nmax", "+", "1"}]], "-", 
      FractionBox["1", "2"]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.682913405920463*^9, 3.682913410322908*^9}, 
   3.682913972094651*^9, {3.6829140526899757`*^9, 3.682914053015917*^9}, {
   3.682914565626182*^9, 3.682914578213575*^9}, {3.6845838306334*^9, 
   3.684583830689889*^9}, {3.6845839596848927`*^9, 3.6845840126263514`*^9}, {
   3.6846412495285177`*^9, 3.684641250450556*^9}, 3.684641354333991*^9, 
   3.684641393179922*^9, {3.684641733461835*^9, 3.684641733553411*^9}, 
   3.6894896604996557`*^9, {3.689489916542787*^9, 3.689489930031674*^9}, {
   3.689490252844337*^9, 3.6894902530465927`*^9}, {3.689490715171912*^9, 
   3.689490799457053*^9}, {3.689492926924114*^9, 3.6894929271715508`*^9}, {
   3.689493361372669*^9, 3.6894933619126167`*^9}, 3.6895006935557613`*^9, 
   3.6895007343727083`*^9, {3.689500794672638*^9, 3.689500817971642*^9}, {
   3.695953962756072*^9, 3.6959539628864403`*^9}, {3.6959541294533978`*^9, 
   3.695954129913473*^9}, 3.695955384976955*^9, {3.6959560025207777`*^9, 
   3.69595600266772*^9}, {3.695956633255371*^9, 3.695956654585926*^9}, {
   3.737564411261574*^9, 3.7375644146158943`*^9}, {3.737564451539227*^9, 
   3.7375644566583147`*^9}, {3.7375645648545*^9, 3.7375645812883*^9}, 
   3.751372970851746*^9},
 CellLabel->"In[2]:=",ExpressionUUID->"607f59c1-6e88-47ae-8167-a8eab17f9851"],

Cell["\<\
momentum operator and identity operator in the momentum representation:\
\>", "Text",
 CellChangeTimes->{{3.682913397464823*^9, 3.682913398262268*^9}, {
  3.684583993545105*^9, 3.684583995413172*^9}, {3.689490728197613*^9, 
  3.6894907290863*^9}, {3.689499852086128*^9, 3.689499880593824*^9}, {
  3.689499948331193*^9, 
  3.689499981699176*^9}},ExpressionUUID->"8a7c4625-630b-488b-8aee-\
448cde954b93"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pM", "=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", 
        RowBox[{"n1_", ",", "n2_"}], "}"}], "/;", 
       RowBox[{"OddQ", "[", 
        RowBox[{"n1", "-", "n2"}], "]"}]}], "\[Rule]", 
      FractionBox[
       RowBox[{"4", "\[ImaginaryI]", " ", "\[HBar]", " ", "n1", " ", "n2"}], 
       RowBox[{"a", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["n2", "2"], "-", 
          SuperscriptBox["n1", "2"]}], ")"}]}]]}], ",", 
     RowBox[{"{", 
      RowBox[{"nmax", ",", "nmax"}], "}"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"idM", "=", 
   RowBox[{"IdentityMatrix", "[", 
    RowBox[{"nmax", ",", "SparseArray"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.682913405920463*^9, 3.682913410322908*^9}, 
   3.682913972094651*^9, {3.6829140526899757`*^9, 3.682914053015917*^9}, {
   3.682914565626182*^9, 3.682914578213575*^9}, {3.6845838306334*^9, 
   3.684583830689889*^9}, {3.6845839596848927`*^9, 3.6845840126263514`*^9}, {
   3.6846412495285177`*^9, 3.684641250450556*^9}, 3.684641354333991*^9, 
   3.684641393179922*^9, {3.684641733461835*^9, 3.684641733553411*^9}, 
   3.6894896604996557`*^9, {3.689489916542787*^9, 3.689489930031674*^9}, {
   3.689490252844337*^9, 3.6894902530465927`*^9}, {3.689490715171912*^9, 
   3.689490799457053*^9}, {3.689492926924114*^9, 3.6894929271715508`*^9}, {
   3.689493361372669*^9, 3.6894933619126167`*^9}, 3.6895006935557613`*^9, 
   3.6895007343727083`*^9, {3.689500794672638*^9, 3.689500817971642*^9}, {
   3.695953962756072*^9, 3.6959539628864403`*^9}, {3.6959541294533978`*^9, 
   3.695954129913473*^9}, 3.695955384976955*^9, {3.6959560025207777`*^9, 
   3.69595600266772*^9}, {3.695956633255371*^9, 3.695956654585926*^9}, {
   3.737564411261574*^9, 3.7375644146158943`*^9}, {3.737564451539227*^9, 
   3.7375644566583147`*^9}, 3.7375645648545*^9, {3.755238503783143*^9, 
   3.755238513386746*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"e24941e2-2920-4972-a9ae-2495f57bbaf0"],

Cell["the kinetic operator in the momentum basis:", "Text",
 CellChangeTimes->{{3.682913423407194*^9, 3.682913429357458*^9}, {
  3.6894896765645847`*^9, 3.6894896788482122`*^9}, {3.689490097827457*^9, 
  3.689490100797464*^9}, {3.6895001897831993`*^9, 
  3.689500191223269*^9}},ExpressionUUID->"c8af74f5-d548-4f64-8f3e-\
6ae6e374879c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"TM", "=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{
     RowBox[{"Band", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], "]"}], "\[Rule]", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], 
        SuperscriptBox["\[HBar]", "2"]}], 
       RowBox[{"2", "m", " ", 
        SuperscriptBox["a", "2"]}]], 
      SuperscriptBox[
       RowBox[{"Range", "[", "nmax", "]"}], "2"]}]}], "]"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.682913435110096*^9, 3.6829134484603167`*^9}, {
   3.68337273253722*^9, 3.683372734403412*^9}, {3.6845841243731203`*^9, 
   3.684584127939695*^9}, {3.689490096286696*^9, 3.689490096748006*^9}, 
   3.697290371860799*^9, {3.737564422995213*^9, 3.737564426034966*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"52a65142-0910-4793-b9b7-7f40c8c436bc"],

Cell["\<\
the position operator in the position and momentum representations:\
\>", "Text",
 CellChangeTimes->{{3.689490757267995*^9, 3.689490759427944*^9}, {
  3.689499882640587*^9, 3.689500012794767*^9}, {3.737564588826129*^9, 
  3.737564594829772*^9}},ExpressionUUID->"1593e21b-7f10-429b-ab31-\
82b2315ebc8f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"xP", "=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{
     RowBox[{"Band", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], "]"}], "\[Rule]", "xgrid"}], "]"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"xM", "=", 
   RowBox[{"FourierDST", "[", 
    RowBox[{"xP", ",", "1"}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.682913405920463*^9, 3.682913410322908*^9}, 
   3.682913972094651*^9, {3.6829140526899757`*^9, 3.682914053015917*^9}, {
   3.682914565626182*^9, 3.682914578213575*^9}, {3.6845838306334*^9, 
   3.684583830689889*^9}, {3.6845839596848927`*^9, 3.6845840126263514`*^9}, {
   3.6846412495285177`*^9, 3.684641250450556*^9}, 3.684641354333991*^9, 
   3.684641393179922*^9, {3.684641733461835*^9, 3.684641733553411*^9}, 
   3.6894896604996557`*^9, {3.689489916542787*^9, 3.689489930031674*^9}, {
   3.689490252844337*^9, 3.6894902530465927`*^9}, {3.689490715171912*^9, 
   3.689490724822542*^9}, {3.689490762803582*^9, 3.689490774155097*^9}, {
   3.6894908049238997`*^9, 3.689490811808504*^9}, {3.689491600053446*^9, 
   3.6894916011222982`*^9}, {3.689499997686603*^9, 3.6894999985190496`*^9}, 
   3.737564575804144*^9, 3.751372971800918*^9, {3.7552385196848803`*^9, 
   3.755238521016076*^9}},
 CellLabel->"In[8]:=",ExpressionUUID->"f8cb457a-6aa8-4ad8-8263-c3a142d1b7cf"],

Cell[TextData[{
 "projection operator ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    TemplateBox[{"j"},
     "Ket"], 
    TemplateBox[{"j"},
     "Bra"]}], TraditionalForm]],ExpressionUUID->
  "3b2bea61-f4d8-4e4e-a84d-21b6db8022cb"],
 " onto a specific grid point, in the position and momentum representations:"
}], "Text",
 CellChangeTimes->{{3.689500020231257*^9, 
  3.689500056355863*^9}},ExpressionUUID->"f21a19eb-504c-405b-acee-\
6d0435003b2a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "\[CapitalPi]M", "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPi]P", "[", 
   RowBox[{"j_Integer", "/;", 
    RowBox[{"1", "\[LessEqual]", "j", "\[LessEqual]", "nmax"}]}], "]"}], ":=", 
  RowBox[{"SparseArray", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"{", 
      RowBox[{"j", ",", "j"}], "}"}], "\[Rule]", "1"}], ",", 
    RowBox[{"{", 
     RowBox[{"nmax", ",", "nmax"}], "}"}]}], "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[CapitalPi]M", "[", 
   RowBox[{"j_Integer", "/;", 
    RowBox[{"1", "\[LessEqual]", "j", "\[LessEqual]", "nmax"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[CapitalPi]M", "[", "j", "]"}], "=", 
   RowBox[{"FourierDST", "[", 
    RowBox[{
     RowBox[{"\[CapitalPi]P", "[", "j", "]"}], ",", "1"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.689492459347274*^9, 3.6894924922420273`*^9}, {
  3.689500070520584*^9, 3.689500114643734*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"0d632d6a-13be-428c-a34e-019e9812ec2e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["spin degree of freedom", "Subsubsection",
 CellChangeTimes->{{3.689500161691327*^9, 
  3.689500164334715*^9}},ExpressionUUID->"09335423-d322-4821-a40e-\
7dc947f4ba0c"],

Cell["spin-1/2 operators:", "Text",
 CellChangeTimes->{{3.689500215612705*^9, 
  3.689500219607306*^9}},ExpressionUUID->"3175a304-98c6-45c7-9e39-\
1228cdd4d994"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"sx", ",", "sy", ",", "sz"}], "}"}], "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"SparseArray", "[", 
      RowBox[{
       RowBox[{"PauliMatrix", "[", "i", "]"}], "/", "2"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "3"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.684584024709299*^9, 3.684584058233841*^9}, {
  3.689500178218849*^9, 3.689500201067669*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"825749ea-1089-4f8e-9fd0-9eff8f619e93"],

Cell["identity operator:", "Text",
 CellChangeTimes->{{3.684584019769371*^9, 3.68458402273953*^9}, {
  3.689500169150106*^9, 3.6895001714004307`*^9}, {3.689500205488347*^9, 
  3.6895002106297073`*^9}},ExpressionUUID->"d011b6f9-8bf6-4b27-a9d5-\
1c156784ca0b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"idS", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1"}], "}"}]}], "}"}], "//", "SparseArray"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.684584024709299*^9, 3.684584058233841*^9}, {
  3.689500178218849*^9, 3.689500201067669*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"2b9bc8fd-2098-4c3f-8887-1e32da31b585"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Hamiltonian", "Subsubsection",
 CellChangeTimes->{{3.689500225400364*^9, 
  3.689500231014694*^9}},ExpressionUUID->"d18bcdd5-1954-490d-a262-\
0b98e42b74a1"],

Cell["total Hamiltonian in the momentum basis:", "Text",
 CellChangeTimes->{{3.68291346259109*^9, 3.682913466426692*^9}, {
  3.684584150899967*^9, 3.6845841544437857`*^9}, {3.68949002753574*^9, 
  3.6894900307539167`*^9}, {3.689490178391328*^9, 
  3.6894901805051737`*^9}},ExpressionUUID->"7f6b6c89-70b8-4518-9562-\
773bea5d859b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"HM", "[", 
    RowBox[{"\[Delta]_", ",", "\[Alpha]_"}], "]"}], "=", 
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"TM", ",", "idM", ",", "idS"}], "]"}], "+", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"idM", ",", "TM", ",", "idS"}], "]"}], "+", 
    RowBox[{"\[Delta]", "*", 
     RowBox[{"KroneckerProduct", "[", 
      RowBox[{"idM", ",", "idM", ",", "sz"}], "]"}]}], "+", 
    RowBox[{"\[Alpha]", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"pM", ",", "idM", ",", "sy"}], "]"}], "-", 
       RowBox[{"KroneckerProduct", "[", 
        RowBox[{"idM", ",", "pM", ",", "sx"}], "]"}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.684584156324024*^9, 3.684584230608185*^9}, {
  3.689489965975298*^9, 3.6894900550886173`*^9}, {3.689490129463717*^9, 
  3.689490147036422*^9}, {3.689490833533763*^9, 3.689490849576436*^9}, {
  3.689500242142262*^9, 3.6895002452467413`*^9}, {3.689664326889386*^9, 
  3.689664330422079*^9}, {3.697290381839925*^9, 3.697290385851013*^9}, {
  3.737564776034296*^9, 3.737564798599331*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"3a937751-1ca1-48b0-9dcd-ff623159207b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["ground state", "Subsection",
 CellChangeTimes->{{3.6845842569430933`*^9, 
  3.684584260847375*^9}},ExpressionUUID->"7ad2a834-6927-4da4-96ef-\
4344af456278"],

Cell[TextData[{
 "calculate the ground state for given parameters ",
 Cell[BoxData[
  FormBox["\[Delta]", TraditionalForm]],ExpressionUUID->
  "dd94d3e6-e2f4-4a27-9e6e-38dc4c354ad5"],
 " and ",
 Cell[BoxData[
  FormBox["\[Alpha]", TraditionalForm]],ExpressionUUID->
  "79d9f697-242d-45b9-982a-cccd3547a8ba"],
 ":"
}], "Text",
 InitializationCell->True,
 CellChangeTimes->{{3.689500273395802*^9, 
  3.6895002865120277`*^9}},ExpressionUUID->"20832a06-e2a0-4dc2-a8a1-\
a2ba1dbe435b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "gs", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gs", "[", 
   RowBox[{
    RowBox[{"\[Delta]_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Alpha]_", "?", "NumericQ"}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"gs", "[", 
    RowBox[{"\[Delta]", ",", "\[Alpha]"}], "]"}], "=", 
   RowBox[{"-", 
    RowBox[{"Eigensystem", "[", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"HM", "[", 
        RowBox[{
         RowBox[{"N", "[", "\[Delta]", "]"}], ",", 
         RowBox[{"N", "[", "\[Alpha]", "]"}]}], "]"}]}], ",", "1", ",", 
      RowBox[{"Method", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<Arnoldi\>\"", ",", 
         RowBox[{"\"\<Criteria\>\"", "\[Rule]", "\"\<RealPart\>\""}], ",", 
         RowBox[{"MaxIterations", "\[Rule]", 
          SuperscriptBox["10", "6"]}]}], "}"}]}]}], "]"}]}]}]}]}], "Input",
 CellChangeTimes->{{3.6845842634282722`*^9, 3.68458431849361*^9}, 
   3.6846414183349743`*^9, {3.6846416725303392`*^9, 3.684641672646399*^9}, {
   3.6894901843426247`*^9, 3.689490209587474*^9}, {3.6896643365208797`*^9, 
   3.689664345485812*^9}, {3.737564804451539*^9, 3.737564818011876*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"e4b45551-5e39-4dc0-ab6d-ec5b520f1d00"]
}, Open  ]],

Cell[CellGroupData[{

Cell["example", "Subsection",
 CellChangeTimes->{{3.684584339890071*^9, 
  3.6845843414202433`*^9}},ExpressionUUID->"6212db5e-2bff-46cc-b97d-\
b434434904e3"],

Cell["calculate the ground state for specific parameter values:", "Text",
 CellChangeTimes->{{3.6845843466399918`*^9, 
  3.684584356000629*^9}},ExpressionUUID->"9747ddbe-af24-4038-bbf9-\
99bfdf292fa7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[Gamma]", "=", 
   RowBox[{
    RowBox[{"gs", "[", 
     RowBox[{"1", ",", "20"}], "]"}], "\[LeftDoubleBracket]", 
    RowBox[{"2", ",", "1"}], "\[RightDoubleBracket]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.68949096027831*^9, 3.68949097186512*^9}, 
   3.68949104728655*^9, {3.6894911261497793`*^9, 3.689491142024188*^9}, {
   3.689492813827091*^9, 3.6894928174124823`*^9}, {3.689492909891264*^9, 
   3.689492909981083*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"514c2183-53f0-43ce-9c5b-650711e1f1f4"],

Cell[CellGroupData[{

Cell["expectation values of position operators", "Subsubsection",
 CellChangeTimes->{{3.684584458804882*^9, 3.684584463303726*^9}, {
  3.689500342651394*^9, 
  3.689500343640238*^9}},ExpressionUUID->"b2966f56-a53d-44b8-94ca-\
0f8432bf163a"],

Cell[TextData[{
 "mean position ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[LeftAngleBracket]", 
    OverscriptBox["x", "^"], "\[RightAngleBracket]"}], TraditionalForm]],
  ExpressionUUID->"36fd02b0-d309-40fd-bd82-b74162a3300b"],
 ":"
}], "Text",
 CellChangeTimes->{{3.689492729720264*^9, 
  3.68949275500942*^9}},ExpressionUUID->"01caef91-330d-42bd-b384-\
118e171a10bc"],

Cell[BoxData[
 RowBox[{"X", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Conjugate", "[", "\[Gamma]", "]"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"xM", ",", "idM", ",", "idS"}], "]"}], ".", "\[Gamma]"}], 
     ")"}]}], "//", "Re"}]}]], "Input",
 CellChangeTimes->{{3.6894915369961777`*^9, 3.689491573255732*^9}, {
   3.6894916163440943`*^9, 3.6894916206414423`*^9}, 3.689500360978035*^9},
 CellLabel->"In[19]:=",ExpressionUUID->"5d54f575-e442-4560-b9fb-115bd23146bd"],

Cell[TextData[{
 "mean position ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[LeftAngleBracket]", 
    OverscriptBox["y", "^"], "\[RightAngleBracket]"}], TraditionalForm]],
  ExpressionUUID->"915bb6a8-d0ee-416e-b6ee-909460428233"],
 ":"
}], "Text",
 CellChangeTimes->{{3.689492729720264*^9, 
  3.6894927590069838`*^9}},ExpressionUUID->"01f25148-328f-45fd-9e70-\
b82ef2fef021"],

Cell[BoxData[
 RowBox[{"Y", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Conjugate", "[", "\[Gamma]", "]"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"idM", ",", "xM", ",", "idS"}], "]"}], ".", "\[Gamma]"}], 
     ")"}]}], "//", "Re"}]}]], "Input",
 CellChangeTimes->{{3.6894915369961777`*^9, 3.689491581379277*^9}, {
   3.689491622126601*^9, 3.6894916225877123`*^9}, 3.68950036389192*^9},
 CellLabel->"In[20]:=",ExpressionUUID->"a9621547-b675-449c-9cb7-22d552252015"],

Cell[TextData[{
 "mean squared position ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[LeftAngleBracket]", 
    SuperscriptBox[
     OverscriptBox["x", "^"], "2"], "\[RightAngleBracket]"}], 
   TraditionalForm]],ExpressionUUID->"3485bc51-9b6a-4aac-b26b-e9530991a39a"],
 ":"
}], "Text",
 CellChangeTimes->{{3.689492729720264*^9, 
  3.6894927672159643`*^9}},ExpressionUUID->"162fbb25-7b41-46f8-a9f1-\
54b9c21dadcd"],

Cell[BoxData[
 RowBox[{"XX", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Conjugate", "[", "\[Gamma]", "]"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{
        RowBox[{"xM", ".", "xM"}], ",", "idM", ",", "idS"}], "]"}], ".", 
      "\[Gamma]"}], ")"}]}], "//", "Re"}]}]], "Input",
 CellChangeTimes->{{3.6894915369961777`*^9, 3.689491624567954*^9}, 
   3.68950036654701*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"72a21edf-e7b2-469d-8ef1-6d1fd5fe34bf"],

Cell[TextData[{
 "mean squared position ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[LeftAngleBracket]", 
    SuperscriptBox[
     OverscriptBox["y", "^"], "2"], "\[RightAngleBracket]"}], 
   TraditionalForm]],ExpressionUUID->"a76d0d2a-83a4-47e5-9c64-85120c9c8ee9"],
 ":"
}], "Text",
 CellChangeTimes->{{3.689492729720264*^9, 
  3.689492771923815*^9}},ExpressionUUID->"d3aac92c-b4ce-4249-a1f2-\
68f13368361b"],

Cell[BoxData[
 RowBox[{"YY", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Conjugate", "[", "\[Gamma]", "]"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"idM", ",", 
        RowBox[{"xM", ".", "xM"}], ",", "idS"}], "]"}], ".", "\[Gamma]"}], 
     ")"}]}], "//", "Re"}]}]], "Input",
 CellChangeTimes->{{3.6894915369961777`*^9, 3.689491633005404*^9}, 
   3.689500369449354*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"c78cd37c-3bb7-4db8-9bab-dc480de056c2"],

Cell[TextData[{
 "mean position covariance ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[LeftAngleBracket]", 
    RowBox[{
     OverscriptBox["x", "^"], 
     OverscriptBox["y", "^"]}], "\[RightAngleBracket]"}], TraditionalForm]],
  ExpressionUUID->"0c0a5040-0bc8-4e49-8a4d-8a07ed3891ba"],
 ":"
}], "Text",
 CellChangeTimes->{{3.689492729720264*^9, 
  3.6894927883662777`*^9}},ExpressionUUID->"f56f9dc3-77e8-4bb6-b27c-\
50101eb87bf9"],

Cell[BoxData[
 RowBox[{"XY", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Conjugate", "[", "\[Gamma]", "]"}], ".", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"KroneckerProduct", "[", 
       RowBox[{"xM", ",", "xM", ",", "idS"}], "]"}], ".", "\[Gamma]"}], 
     ")"}]}], "//", "Re"}]}]], "Input",
 CellChangeTimes->{{3.6894915369961777`*^9, 3.689491641600534*^9}, 
   3.689500372543486*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"7b702659-3e82-433c-927e-8c717d2cc833"]
}, Open  ]],

Cell[CellGroupData[{

Cell["reduced density matrices", "Subsubsection",
 CellChangeTimes->{{3.695955460263584*^9, 
  3.6959554646388283`*^9}},ExpressionUUID->"4faa4124-56ce-46ff-a775-\
131b95c2c4dd"],

Cell["\<\
functions for calculating reduced density matrices: (see \
ReducedDensityMatrix.nb)\
\>", "Text",
 CellChangeTimes->{{3.6894924398122797`*^9, 3.689492442996561*^9}, {
  3.689500485090173*^9, 3.689500489297065*^9}, {3.6959541063976727`*^9, 
  3.695954120636278*^9}, {3.751394244147725*^9, 
  3.751394247326807*^9}},ExpressionUUID->"df88080f-a3f1-4611-9e71-\
d0ab8b1dcb2d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"rdm", "[", 
    RowBox[{
     RowBox[{"\[Psi]ABC_", "?", "VectorQ"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dA_Integer", "/;", 
        RowBox[{"dA", "\[GreaterEqual]", "1"}]}], ",", 
       RowBox[{"dB_Integer", "/;", 
        RowBox[{"dB", "\[GreaterEqual]", "1"}]}], ",", 
       RowBox[{"dC_Integer", "/;", 
        RowBox[{"dC", "\[GreaterEqual]", "1"}]}]}], "}"}]}], "]"}], "/;", 
   RowBox[{
    RowBox[{"Length", "[", "\[Psi]ABC", "]"}], "\[Equal]", 
    RowBox[{"dA", " ", "dB", " ", "dC"}]}]}], ":=", "\[IndentingNewLine]", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"P", "=", 
      RowBox[{"ArrayReshape", "[", 
       RowBox[{"\[Psi]ABC", ",", 
        RowBox[{"{", 
         RowBox[{"dA", ",", "dB", ",", "dC"}], "}"}]}], "]"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"P", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}], ".", 
       RowBox[{"ConjugateTranspose", "[", "P", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"traceout", "[", 
    RowBox[{
     RowBox[{"\[Psi]_", "?", "VectorQ"}], ",", 
     RowBox[{"d_Integer", "/;", 
      RowBox[{"d", "\[GreaterEqual]", "1"}]}]}], "]"}], "/;", 
   RowBox[{"Divisible", "[", 
    RowBox[{
     RowBox[{"Length", "[", "\[Psi]", "]"}], ",", "d"}], "]"}]}], ":=", 
  RowBox[{"rdm", "[", 
   RowBox[{"\[Psi]", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "d", ",", 
      FractionBox[
       RowBox[{"Length", "[", "\[Psi]", "]"}], "d"]}], "}"}]}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"traceout", "[", 
    RowBox[{
     RowBox[{"\[Psi]_", "?", "VectorQ"}], ",", 
     RowBox[{"d_Integer", "/;", 
      RowBox[{"d", "\[LessEqual]", 
       RowBox[{"-", "1"}]}]}]}], "]"}], "/;", 
   RowBox[{"Divisible", "[", 
    RowBox[{
     RowBox[{"Length", "[", "\[Psi]", "]"}], ",", 
     RowBox[{"-", "d"}]}], "]"}]}], ":=", 
  RowBox[{"rdm", "[", 
   RowBox[{"\[Psi]", ",", 
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{"Length", "[", "\[Psi]", "]"}], 
       RowBox[{"-", "d"}]], ",", 
      RowBox[{"-", "d"}], ",", "1"}], "}"}]}], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6701570444688797`*^9, 3.670157120931857*^9}, {
   3.6845564082585087`*^9, 3.684556426359207*^9}, {3.68455646673715*^9, 
   3.6845564853994102`*^9}, 3.6845568001260843`*^9, {3.684556875273527*^9, 
   3.684556897343663*^9}, 3.68455709400632*^9, {3.684557563143552*^9, 
   3.684557572989278*^9}, {3.684557656162505*^9, 3.6845576678394823`*^9}, {
   3.6845577969904623`*^9, 3.684557802749567*^9}, {3.684564631260564*^9, 
   3.6845646358264847`*^9}, {3.684568281499481*^9, 3.684568285572178*^9}, 
   3.68457069918618*^9, 3.689491339648831*^9, {3.689491375073065*^9, 
   3.68949137556741*^9}, {3.6895007758300123`*^9, 3.689500776952406*^9}, 
   3.695953789919944*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"c69d2792-aaf4-488b-9902-6c0a5d4b3718"]
}, Open  ]],

Cell[CellGroupData[{

Cell["spatially local spin density matrices", "Subsubsection",
 CellChangeTimes->{{3.684660913321385*^9, 
  3.6846609218250504`*^9}},ExpressionUUID->"5706b630-54e4-4c48-9d77-\
b495a51b0e67"],

Cell[TextData[{
 "project the ground state onto a specific 2D spatial grid point ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"i", ",", "j"}], ")"}], TraditionalForm]],ExpressionUUID->
  "945565d8-f632-4fb4-9a39-96d489a6a312"],
 ":"
}], "Text",
 CellChangeTimes->{{3.684660941332642*^9, 3.684660958140334*^9}, {
  3.6894917529580183`*^9, 
  3.689491757397951*^9}},ExpressionUUID->"a66c73cc-8eb6-4263-b736-\
023ee7ba1164"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "\[Gamma]P", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Gamma]P", "[", 
   RowBox[{
    RowBox[{"i_Integer", "/;", 
     RowBox[{"1", "\[LessEqual]", "i", "\[LessEqual]", "nmax"}]}], ",", 
    RowBox[{"j_Integer", "/;", 
     RowBox[{"1", "\[LessEqual]", "j", "\[LessEqual]", "nmax"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Gamma]P", "[", 
    RowBox[{"i", ",", "j"}], "]"}], "=", 
   RowBox[{
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{
      RowBox[{"\[CapitalPi]M", "[", "i", "]"}], ",", 
      RowBox[{"\[CapitalPi]M", "[", "j", "]"}], ",", "idS"}], "]"}], ".", 
    "\[Gamma]"}]}]}]}], "Input",
 CellChangeTimes->{{3.684660959854308*^9, 3.684661052461192*^9}, {
   3.684661119780892*^9, 3.6846611200282307`*^9}, {3.689491761334704*^9, 
   3.689491807677548*^9}, {3.689491863117058*^9, 3.6894918640557947`*^9}, {
   3.689492172722612*^9, 3.689492195717638*^9}, {3.689492504220826*^9, 
   3.689492510768173*^9}, 3.6894926042235413`*^9, {3.6895004174431953`*^9, 
   3.689500454545087*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"f07b4225-e34f-4ee6-b1ac-0080f8e9be0b"],

Cell[TextData[{
 "calculate the reduced density matrix of the spin degree of freedom at a \
given spatial grid point ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"i", ",", "j"}], ")"}], TraditionalForm]],ExpressionUUID->
  "e385169d-3e33-4ea4-a514-65afa3352da5"],
 ": starting from the projection of the ground state onto the specific \
spatial grid point, trace out the spatial degrees of freedom (the first ",
 Cell[BoxData[
  FormBox[
   SubsuperscriptBox["n", "max", "2"], TraditionalForm]],ExpressionUUID->
  "fea957e6-926d-49f5-a8af-fba65fc9591b"],
 " dimensions)"
}], "Text",
 CellChangeTimes->{{3.6894925698197937`*^9, 3.689492596764243*^9}, {
  3.689500522585854*^9, 3.689500555076898*^9}, {3.6959538494558067`*^9, 
  3.695953865871169*^9}},ExpressionUUID->"d3cad95f-63ca-4e2e-be50-\
cb4486a25d0b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "\[Rho]sP", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]sP", "[", 
   RowBox[{
    RowBox[{"i_Integer", "/;", 
     RowBox[{"1", "\[LessEqual]", "i", "\[LessEqual]", "nmax"}]}], ",", 
    RowBox[{"j_Integer", "/;", 
     RowBox[{"1", "\[LessEqual]", "j", "\[LessEqual]", "nmax"}]}]}], "]"}], ":=", 
  RowBox[{
   RowBox[{"\[Rho]sP", "[", 
    RowBox[{"i", ",", "j"}], "]"}], "=", 
   RowBox[{"traceout", "[", 
    RowBox[{
     RowBox[{"\[Gamma]P", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", 
     SuperscriptBox["nmax", "2"]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.684660959854308*^9, 3.684661052461192*^9}, {
  3.684661119780892*^9, 3.6846611200282307`*^9}, {3.689491761334704*^9, 
  3.6894917759617367`*^9}, {3.689491878406095*^9, 3.6894919057550287`*^9}, {
  3.6894926101969967`*^9, 3.6894926135725183`*^9}, {3.689492688116104*^9, 
  3.689492698162554*^9}, {3.689500502799349*^9, 3.68950051179757*^9}, {
  3.6959538093728447`*^9, 3.695953837311393*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"8e195823-d782-4550-bc57-666f005709a3"],

Cell["\<\
the trace of these space-specific reduced density matrices gives the \
probabilities of finding the particle at the given grid point:\
\>", "Text",
 CellChangeTimes->{{3.6846616436292686`*^9, 3.6846616894957237`*^9}, {
  3.689500613611541*^9, 
  3.68950061952909*^9}},ExpressionUUID->"6ae005c4-8065-4a46-8041-\
1ed4f3fc9514"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]P", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"Re", "[", 
      RowBox[{"Tr", "[", 
       RowBox[{"\[Rho]sP", "[", 
        RowBox[{"i", ",", "j"}], "]"}], "]"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "nmax"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "nmax"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{"ArrayPlot", "[", 
  RowBox[{
   RowBox[{"Reverse", "[", 
    RowBox[{"Transpose", "[", 
     RowBox[{"ArrayPad", "[", 
      RowBox[{"\[Rho]P", ",", "1"}], "]"}], "]"}], "]"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Max", "[", "\[Rho]P", "]"}]}], "}"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.6894940349356127`*^9, 3.689494057186159*^9}, {
  3.689494126835194*^9, 3.689494165829834*^9}, {3.68949419878032*^9, 
  3.6894941991529093`*^9}, {3.689494293904509*^9, 3.6894942992010736`*^9}, {
  3.6894948723546143`*^9, 3.689494904867239*^9}, {3.689495046475676*^9, 
  3.689495052897437*^9}, {3.689495149224071*^9, 3.6894951495496807`*^9}, {
  3.689495369838746*^9, 3.6894953705245657`*^9}, {3.689495438869442*^9, 
  3.6894954398917723`*^9}, {3.689495686058797*^9, 3.689495688511773*^9}, {
  3.6894957395792*^9, 3.689495740272296*^9}, {3.689495867076653*^9, 
  3.6894958752429457`*^9}, {3.68949593989993*^9, 3.689495942957913*^9}, {
  3.689496014151104*^9, 3.6894960144869547`*^9}, {3.6894964471586018`*^9, 
  3.689496452863347*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"2374b1a5-372e-40aa-84b6-dc9531252e09"],

Cell[TextData[{
 "calculate the mean spin ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     RowBox[{"\[LeftAngleBracket]", 
      SubscriptBox[
       OverscriptBox["S", "^"], "x"], "\[RightAngleBracket]"}], ",", 
     RowBox[{"\[LeftAngleBracket]", 
      SubscriptBox[
       OverscriptBox["S", "^"], "y"], "\[RightAngleBracket]"}], ",", 
     RowBox[{"\[LeftAngleBracket]", 
      SubscriptBox[
       OverscriptBox["S", "^"], "z"], "\[RightAngleBracket]"}]}], "}"}], 
   TraditionalForm]],ExpressionUUID->"5a9577b2-8544-41c3-b73d-433e0d439abf"],
 " at spatial grid point ",
 Cell[BoxData[
  FormBox[
   RowBox[{"(", 
    RowBox[{"i", ",", "j"}], ")"}], TraditionalForm]],ExpressionUUID->
  "07d7cdec-c991-40b9-993d-3f256f0d96a4"],
 ":"
}], "Text",
 CellChangeTimes->{{3.684661694221147*^9, 3.684661725158244*^9}, {
  3.6894920607054157`*^9, 3.689492062065598*^9}, {3.689492635003583*^9, 
  3.689492637107451*^9}, {3.6894960402702208`*^9, 
  3.689496049995165*^9}},ExpressionUUID->"97bda300-ab23-4ccc-b57b-\
5dfedfe699bd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mxP", "[", 
   RowBox[{
    RowBox[{"i_Integer", "/;", 
     RowBox[{"1", "\[LessEqual]", "i", "\[LessEqual]", "nmax"}]}], ",", 
    RowBox[{"j_Integer", "/;", 
     RowBox[{"1", "\[LessEqual]", "j", "\[LessEqual]", "nmax"}]}]}], "]"}], ":=", 
  RowBox[{"Re", "[", 
   FractionBox[
    RowBox[{"Tr", "[", 
     RowBox[{
      RowBox[{"\[Rho]sP", "[", 
       RowBox[{"i", ",", "j"}], "]"}], ".", "sx"}], "]"}], 
    RowBox[{"Tr", "[", 
     RowBox[{"\[Rho]sP", "[", 
      RowBox[{"i", ",", "j"}], "]"}], "]"}]], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"myP", "[", 
   RowBox[{
    RowBox[{"i_Integer", "/;", 
     RowBox[{"1", "\[LessEqual]", "i", "\[LessEqual]", "nmax"}]}], ",", 
    RowBox[{"j_Integer", "/;", 
     RowBox[{"1", "\[LessEqual]", "j", "\[LessEqual]", "nmax"}]}]}], "]"}], ":=", 
  RowBox[{"Re", "[", 
   FractionBox[
    RowBox[{"Tr", "[", 
     RowBox[{
      RowBox[{"\[Rho]sP", "[", 
       RowBox[{"i", ",", "j"}], "]"}], ".", "sy"}], "]"}], 
    RowBox[{"Tr", "[", 
     RowBox[{"\[Rho]sP", "[", 
      RowBox[{"i", ",", "j"}], "]"}], "]"}]], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"mzP", "[", 
   RowBox[{
    RowBox[{"i_Integer", "/;", 
     RowBox[{"1", "\[LessEqual]", "i", "\[LessEqual]", "nmax"}]}], ",", 
    RowBox[{"j_Integer", "/;", 
     RowBox[{"1", "\[LessEqual]", "j", "\[LessEqual]", "nmax"}]}]}], "]"}], ":=", 
  RowBox[{"Re", "[", 
   FractionBox[
    RowBox[{"Tr", "[", 
     RowBox[{
      RowBox[{"\[Rho]sP", "[", 
       RowBox[{"i", ",", "j"}], "]"}], ".", "sz"}], "]"}], 
    RowBox[{"Tr", "[", 
     RowBox[{"\[Rho]sP", "[", 
      RowBox[{"i", ",", "j"}], "]"}], "]"}]], "]"}]}]}], "Input",
 CellChangeTimes->{{3.6846615826315327`*^9, 3.684661597459619*^9}, 
   3.684661729863957*^9, {3.689492065484992*^9, 3.6894920910471077`*^9}, {
   3.689492248245388*^9, 3.689492262735011*^9}, {3.6894926418447533`*^9, 
   3.689492650045343*^9}, {3.6894928588948107`*^9, 3.6894928663977613`*^9}, {
   3.689494063327862*^9, 3.6894940702042418`*^9}, 3.6894941725904427`*^9, {
   3.689494202819379*^9, 3.689494203505522*^9}, {3.689494304645419*^9, 
   3.689494304783023*^9}, {3.689494625511807*^9, 3.689494662402829*^9}, {
   3.689494696268942*^9, 3.689494707235313*^9}, {3.6895028973050327`*^9, 
   3.689502904098724*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"ecce67a8-596e-4cf5-bbd9-86cf735aeefe"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SxP", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"mxP", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "nmax"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "nmax"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"SyP", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"myP", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "nmax"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "nmax"}], "}"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"SzP", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{"mzP", "[", 
      RowBox[{"i", ",", "j"}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "nmax"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"j", ",", "nmax"}], "}"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6846615826315327`*^9, 3.684661597459619*^9}, 
   3.684661729863957*^9, {3.689492065484992*^9, 3.6894920910471077`*^9}, {
   3.689492248245388*^9, 3.689492262735011*^9}, {3.6894926418447533`*^9, 
   3.689492650045343*^9}, {3.6894928588948107`*^9, 3.6894928663977613`*^9}, {
   3.689494063327862*^9, 3.6894940702042418`*^9}, 3.6894941725904427`*^9, {
   3.689494202819379*^9, 3.689494203505522*^9}, {3.689494304645419*^9, 
   3.689494304783023*^9}, {3.689494625511807*^9, 3.689494662402829*^9}, {
   3.689494696268942*^9, 3.689494707235313*^9}, {3.6894948665360613`*^9, 
   3.6894948689684553`*^9}, {3.6894949157335873`*^9, 
   3.6894949185574493`*^9}, {3.689502908137417*^9, 3.689502914144793*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"cfd54ec2-6a95-48c4-afe4-59013388c541"],

Cell[BoxData[
 RowBox[{"GraphicsRow", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"ArrayPlot", "[", 
     RowBox[{
      RowBox[{"Reverse", "[", 
       RowBox[{"Transpose", "[", 
        RowBox[{"ArrayPad", "[", 
         RowBox[{"SxP", ",", "1"}], "]"}], "]"}], "]"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["a", "2"]}], ",", 
         FractionBox["a", "2"]}], "}"}]}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "Hue"}]}], "]"}], ",", 
    RowBox[{"ArrayPlot", "[", 
     RowBox[{
      RowBox[{"Reverse", "[", 
       RowBox[{"Transpose", "[", 
        RowBox[{"ArrayPad", "[", 
         RowBox[{"SyP", ",", "1"}], "]"}], "]"}], "]"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["a", "2"]}], ",", 
         FractionBox["a", "2"]}], "}"}]}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "Hue"}]}], "]"}], ",", 
    RowBox[{"ArrayPlot", "[", 
     RowBox[{
      RowBox[{"Reverse", "[", 
       RowBox[{"Transpose", "[", 
        RowBox[{"ArrayPad", "[", 
         RowBox[{"SzP", ",", "1"}], "]"}], "]"}], "]"}], ",", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["a", "2"]}], ",", 
         FractionBox["a", "2"]}], "}"}]}], ",", 
      RowBox[{"ColorFunction", "\[Rule]", "Hue"}]}], "]"}]}], "}"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6846615826315327`*^9, 3.684661597459619*^9}, 
   3.684661729863957*^9, {3.689492065484992*^9, 3.6894920910471077`*^9}, {
   3.689492248245388*^9, 3.689492262735011*^9}, {3.6894926418447533`*^9, 
   3.689492650045343*^9}, {3.6894928588948107`*^9, 3.6894928663977613`*^9}, {
   3.689494063327862*^9, 3.6894940702042418`*^9}, 3.6894941725904427`*^9, {
   3.689494202819379*^9, 3.689494203505522*^9}, {3.689494304645419*^9, 
   3.689494304783023*^9}, {3.689494625511807*^9, 3.68949468823282*^9}, {
   3.689494923912352*^9, 3.689494927399412*^9}, {3.689496376630777*^9, 
   3.689496429431491*^9}, {3.737565186765449*^9, 3.737565200340787*^9}, {
   3.737566184790951*^9, 3.7375661980453672`*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"3fec8bcd-f32a-4f02-8f72-572602ae4917"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 778},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 695, 15, 58, "Text",ExpressionUUID->"5e0d5968-57a9-45fb-b691-cc81c752f299"],
Cell[1256, 37, 2693, 50, 46, "Text",ExpressionUUID->"a7b5003b-eb95-4bd1-839b-c4ee4fafac88"],
Cell[3952, 89, 541, 12, 35, "Text",ExpressionUUID->"7bb7fc88-b396-44ca-843d-b4d9c62432a2"],
Cell[CellGroupData[{
Cell[4518, 105, 538, 8, 98, "Title",ExpressionUUID->"6252a5e5-86bd-420e-808a-842158186c72"],
Cell[CellGroupData[{
Cell[5081, 117, 150, 3, 54, "Subsection",ExpressionUUID->"d33fb2ec-4209-4a42-86e6-013e0bd8e7d2"],
Cell[5234, 122, 178, 3, 35, "Text",ExpressionUUID->"fedc4356-212c-4214-944a-7319cdbd0ccc"],
Cell[5415, 127, 368, 8, 30, "Input",ExpressionUUID->"182bf686-3550-4feb-bba6-355cf162ab41"],
Cell[5786, 137, 183, 3, 35, "Text",ExpressionUUID->"75a55ff0-aeb9-4db5-92f7-a7d3666d184b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6006, 145, 218, 4, 54, "Subsection",ExpressionUUID->"25398ef4-ba84-41d8-95fd-d848b8a095be"],
Cell[CellGroupData[{
Cell[6249, 153, 179, 3, 45, "Subsubsection",ExpressionUUID->"967d9d1f-5cac-4148-8483-856e8fcddb21"],
Cell[6431, 158, 422, 13, 39, "Text",ExpressionUUID->"f7444be9-4b48-4daf-9519-d57a85f51124"],
Cell[6856, 173, 1749, 33, 107, "Input",ExpressionUUID->"607f59c1-6e88-47ae-8167-a8eab17f9851"],
Cell[8608, 208, 412, 8, 35, "Text",ExpressionUUID->"8a7c4625-630b-488b-8aee-448cde954b93"],
Cell[9023, 218, 2063, 42, 78, "Input",ExpressionUUID->"e24941e2-2920-4972-a9ae-2495f57bbaf0"],
Cell[11089, 262, 335, 5, 35, "Text",ExpressionUUID->"c8af74f5-d548-4f64-8f3e-6ae6e374879c"],
Cell[11427, 269, 864, 22, 52, "Input",ExpressionUUID->"52a65142-0910-4793-b9b7-7f40c8c436bc"],
Cell[12294, 293, 312, 6, 35, "Text",ExpressionUUID->"1593e21b-7f10-429b-ab31-82b2315ebc8f"],
Cell[12609, 301, 1338, 26, 52, "Input",ExpressionUUID->"f8cb457a-6aa8-4ad8-8263-c3a142d1b7cf"],
Cell[13950, 329, 447, 14, 41, "Text",ExpressionUUID->"f21a19eb-504c-405b-acee-6d0435003b2a"],
Cell[14400, 345, 1035, 27, 73, "Input",ExpressionUUID->"0d632d6a-13be-428c-a34e-019e9812ec2e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15472, 377, 173, 3, 45, "Subsubsection",ExpressionUUID->"09335423-d322-4821-a40e-7dc947f4ba0c"],
Cell[15648, 382, 161, 3, 35, "Text",ExpressionUUID->"3175a304-98c6-45c7-9e39-1228cdd4d994"],
Cell[15812, 387, 545, 14, 30, "Input",ExpressionUUID->"825749ea-1089-4f8e-9fd0-9eff8f619e93"],
Cell[16360, 403, 258, 4, 35, "Text",ExpressionUUID->"d011b6f9-8bf6-4b27-a9d5-1c156784ca0b"],
Cell[16621, 409, 462, 13, 30, "Input",ExpressionUUID->"2b9bc8fd-2098-4c3f-8887-1e32da31b585"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17120, 427, 162, 3, 45, "Subsubsection",ExpressionUUID->"d18bcdd5-1954-490d-a262-0b98e42b74a1"],
Cell[17285, 432, 330, 5, 35, "Text",ExpressionUUID->"7f6b6c89-70b8-4518-9562-773bea5d859b"],
Cell[17618, 439, 1230, 27, 52, "Input",ExpressionUUID->"3a937751-1ca1-48b0-9dcd-ff623159207b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[18897, 472, 162, 3, 54, "Subsection",ExpressionUUID->"7ad2a834-6927-4da4-96ef-4344af456278"],
Cell[19062, 477, 480, 14, 35, "Text",ExpressionUUID->"20832a06-e2a0-4dc2-a8a1-a2ba1dbe435b",
 InitializationCell->True],
Cell[19545, 493, 1257, 29, 54, "Input",ExpressionUUID->"e4b45551-5e39-4dc0-ab6d-ec5b520f1d00"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20839, 527, 157, 3, 54, "Subsection",ExpressionUUID->"6212db5e-2bff-46cc-b97d-b434434904e3"],
Cell[20999, 532, 201, 3, 35, "Text",ExpressionUUID->"9747ddbe-af24-4038-bbf9-99bfdf292fa7"],
Cell[21203, 537, 543, 11, 30, "Input",ExpressionUUID->"514c2183-53f0-43ce-9c5b-650711e1f1f4"],
Cell[CellGroupData[{
Cell[21771, 552, 240, 4, 45, "Subsubsection",ExpressionUUID->"b2966f56-a53d-44b8-94ca-0f8432bf163a"],
Cell[22014, 558, 370, 11, 35, "Text",ExpressionUUID->"01caef91-330d-42bd-b384-118e171a10bc"],
Cell[22387, 571, 520, 12, 30, "Input",ExpressionUUID->"5d54f575-e442-4560-b9fb-115bd23146bd"],
Cell[22910, 585, 373, 11, 35, "Text",ExpressionUUID->"01f25148-328f-45fd-9e70-b82ef2fef021"],
Cell[23286, 598, 517, 12, 30, "Input",ExpressionUUID->"a9621547-b675-449c-9cb7-22d552252015"],
Cell[23806, 612, 409, 12, 37, "Text",ExpressionUUID->"162fbb25-7b41-46f8-a9f1-54b9c21dadcd"],
Cell[24218, 626, 501, 13, 30, "Input",ExpressionUUID->"72a21edf-e7b2-469d-8ef1-6d1fd5fe34bf"],
Cell[24722, 641, 407, 12, 37, "Text",ExpressionUUID->"d3aac92c-b4ce-4249-a1f2-68f13368361b"],
Cell[25132, 655, 501, 13, 30, "Input",ExpressionUUID->"c78cd37c-3bb7-4db8-9bab-dc480de056c2"],
Cell[25636, 670, 431, 13, 37, "Text",ExpressionUUID->"f56f9dc3-77e8-4bb6-b27c-50101eb87bf9"],
Cell[26070, 685, 470, 12, 30, "Input",ExpressionUUID->"7b702659-3e82-433c-927e-8c717d2cc833"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26577, 702, 177, 3, 45, "Subsubsection",ExpressionUUID->"4faa4124-56ce-46ff-a775-131b95c2c4dd"],
Cell[26757, 707, 381, 8, 35, "Text",ExpressionUUID->"df88080f-a3f1-4611-9e71-d0ab8b1dcb2d"],
Cell[27141, 717, 3252, 86, 153, "Input",ExpressionUUID->"c69d2792-aaf4-488b-9902-6c0a5d4b3718"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30430, 808, 190, 3, 45, "Subsubsection",ExpressionUUID->"5706b630-54e4-4c48-9d77-b495a51b0e67"],
Cell[30623, 813, 434, 12, 35, "Text",ExpressionUUID->"a66c73cc-8eb6-4263-b736-023ee7ba1164"],
Cell[31060, 827, 1150, 25, 52, "Input",ExpressionUUID->"f07b4225-e34f-4ee6-b1ac-0080f8e9be0b"],
Cell[32213, 854, 820, 19, 58, "Text",ExpressionUUID->"d3cad95f-63ca-4e2e-be50-cb4486a25d0b"],
Cell[33036, 875, 1119, 24, 54, "Input",ExpressionUUID->"8e195823-d782-4550-bc57-666f005709a3"],
Cell[34158, 901, 335, 7, 35, "Text",ExpressionUUID->"6ae005c4-8065-4a46-8041-1ed4f3fc9514"],
Cell[34496, 910, 1566, 34, 52, "Input",ExpressionUUID->"2374b1a5-372e-40aa-84b6-dc9531252e09"],
Cell[36065, 946, 1039, 28, 42, "Text",ExpressionUUID->"97bda300-ab23-4ccc-b57b-5dfedfe699bd"],
Cell[37107, 976, 2407, 60, 139, "Input",ExpressionUUID->"ecce67a8-596e-4cf5-bbd9-86cf735aeefe"],
Cell[39517, 1038, 1696, 41, 73, "Input",ExpressionUUID->"cfd54ec2-6a95-48c4-afe4-59013388c541"],
Cell[41216, 1081, 2275, 54, 117, "Input",ExpressionUUID->"3fec8bcd-f32a-4f02-8f72-572602ae4917"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> ReducedDensityMatrix.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     24971,        702]
NotebookOptionsPosition[     22228,        651]
NotebookOutlinePosition[     22581,        667]
CellTagsIndexPosition[     22538,        664]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This Mathematica code is part of the lecture script ",
 StyleBox["Introduction to Computational Quantum Mechanics",
  FontSlant->"Italic"],
 " by Roman Schmied. It is licensed under a ",
 ButtonBox["Creative Commons Attribution-ShareAlike 4.0 International License",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://creativecommons.org/licenses/by-sa/4.0/"], None},
  ButtonNote->"http://creativecommons.org/licenses/by-sa/4.0/"],
 "."
}], "Text",
 CellChangeTimes->{{3.669434091682116*^9, 3.669434147842166*^9}, {
  3.669435842013185*^9, 3.669435866952169*^9}, {3.669435915352921*^9, 
  3.669435921977655*^9}},ExpressionUUID->"3c1158a8-b075-4ed7-8d32-\
6dfdd45784c5"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJztWltPXFUUJuqDMSnhnYdiJCmYYKimXl5aTH3xDWtMfKlCFRuThhJobEgw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    "], {{0, 31}, {88, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{88, 31},
  PlotRange->{{0, 88}, {0, 31}}]], "Text",
 CellChangeTimes->{
  3.669607172458665*^9},ExpressionUUID->"0df2e90a-9e30-4c31-81c7-\
410041b545d4"],

Cell[TextData[{
 "You can download the associated lecture script at ",
 ButtonBox["http://arxiv.org/abs/1403.7050",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://arxiv.org/abs/1403.7050"], None},
  ButtonNote->"http://arxiv.org/abs/1403.7050"]
}], "Text",
 CellChangeTimes->{{3.669434151914299*^9, 3.669434159778274*^9}, {
  3.669435746836981*^9, 3.669435760656741*^9}, {3.669435890511055*^9, 
  3.6694358923333282`*^9}, {3.682249494738699*^9, 
  3.682249495771936*^9}},ExpressionUUID->"52ef9869-cb6c-4eb3-9cfd-\
1672ae8b4ff9"],

Cell[CellGroupData[{

Cell["reduced density matrices", "Title",
 CellChangeTimes->{{3.669352573273164*^9, 3.669352578882872*^9}, {
  3.669353620618896*^9, 3.669353630933281*^9}, {3.6693537023163443`*^9, 
  3.669353707514772*^9}, {3.6702116673599443`*^9, 
  3.670211670675909*^9}},ExpressionUUID->"f9eb999e-a051-41ac-a82f-\
66d4825d4fc9"],

Cell[TextData[{
 "We operate in a Hilbert space that is the direct product (tensor product) \
of three Hilbert subspaces associated with three subsystems A, B, C, which \
have dimensions ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["d", "A"], TraditionalForm]],ExpressionUUID->
  "90474da7-ef7e-4081-aea5-2ae98976f949"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["d", "B"], TraditionalForm]],ExpressionUUID->
  "0872eb88-1079-43dc-915d-d56d75bce173"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["d", "C"], TraditionalForm]],ExpressionUUID->
  "f5d57a5a-af00-4d08-945c-ec535a3e7aba"],
 ", respectively. The goal is to calculate the reduced density matrix of the \
system after tracing out (forgetting, cutting out) subsystem B."
}], "Text",
 CellChangeTimes->{{3.6702116790797653`*^9, 3.670211743531171*^9}, {
  3.6702117829851093`*^9, 3.670211796271476*^9}, {3.751372086520791*^9, 
  3.7513720869048853`*^9}},ExpressionUUID->"351e6ff2-11a7-4883-83b4-\
43e20cf48cdb"],

Cell[CellGroupData[{

Cell["tripartite cases", "Subsection",
 CellChangeTimes->{{3.695953150960042*^9, 
  3.695953154337151*^9}},ExpressionUUID->"ee1a10b7-9f00-4d3b-833c-\
80f9f09bf120"],

Cell[CellGroupData[{

Cell[TextData[{
 "starting from a density matrix ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Rho]", "ABC"], TraditionalForm]],ExpressionUUID->
  "5f3ad4d1-2dfb-40f1-bfe5-2380fd0224f5"]
}], "Subsubsection",
 CellChangeTimes->{{3.6693537119100227`*^9, 3.669353729409212*^9}, {
  3.670211748437111*^9, 
  3.670211756438262*^9}},ExpressionUUID->"13729ae8-8d49-4e22-ad95-\
50db6564e50c"],

Cell[TextData[{
 "Given a density matrix ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Rho]", "ABC"], TraditionalForm]],ExpressionUUID->
  "d3aa1f58-4408-4325-8804-43f67ed2afd2"],
 " of size ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["d", "A"], 
    SubscriptBox["d", "B"], 
    SubscriptBox["d", "C"], "\[Times]", 
    SubscriptBox["d", "A"], 
    SubscriptBox["d", "B"], 
    SubscriptBox["d", "C"]}], TraditionalForm]],ExpressionUUID->
  "8fe8fb90-a2ed-4892-a6f8-474737d2d30f"],
 ", calculate the reduced density matrix ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Rho]", "AC"], TraditionalForm]],ExpressionUUID->
  "a22f6dd7-21f5-419b-9428-bdef28cde33d"],
 " of size ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["d", "A"], 
    SubscriptBox["d", "C"], "\[Times]", 
    SubscriptBox["d", "A"], 
    SubscriptBox["d", "C"]}], TraditionalForm]],ExpressionUUID->
  "8a664947-5980-44b8-bba2-862462a4cf00"],
 " after tracing out subsystem B:"
}], "Text",
 CellChangeTimes->{{3.670211774333543*^9, 
  3.670211848707547*^9}},ExpressionUUID->"5e3d7dc1-08b4-4c42-a244-\
37d530bd53e1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rdm", "[", 
    RowBox[{
     RowBox[{"\[Rho]ABC_", "?", "MatrixQ"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dA_Integer", "/;", 
        RowBox[{"dA", "\[GreaterEqual]", "1"}]}], ",", 
       RowBox[{"dB_Integer", "/;", 
        RowBox[{"dB", "\[GreaterEqual]", "1"}]}], ",", 
       RowBox[{"dC_Integer", "/;", 
        RowBox[{"dC", "\[GreaterEqual]", "1"}]}]}], "}"}]}], "]"}], "/;", 
   RowBox[{
    RowBox[{"Dimensions", "[", "\[Rho]ABC", "]"}], "\[Equal]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"dA", " ", "dB", " ", "dC"}], ",", 
      RowBox[{"dA", " ", "dB", " ", "dC"}]}], "}"}]}]}], ":=", 
  "\[IndentingNewLine]", 
  RowBox[{"Flatten", "[", 
   RowBox[{
    RowBox[{"TensorContract", "[", 
     RowBox[{
      RowBox[{"ArrayReshape", "[", 
       RowBox[{"\[Rho]ABC", ",", 
        RowBox[{"{", 
         RowBox[{
         "dA", ",", "dB", ",", "dC", ",", "dA", ",", "dB", ",", "dC"}], 
         "}"}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"2", ",", "5"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6701570444688797`*^9, 3.670157120931857*^9}, {
   3.6845564082585087`*^9, 3.684556426359207*^9}, {3.68455646673715*^9, 
   3.6845564853994102`*^9}, 3.6845568001260843`*^9, {3.684556875273527*^9, 
   3.684556897343663*^9}, 3.68455709400632*^9, {3.684557563143552*^9, 
   3.684557572989278*^9}, {3.684557656162505*^9, 3.6845576678394823`*^9}, {
   3.6845577969904623`*^9, 3.684557802749567*^9}, {3.684564631260564*^9, 
   3.6845646358264847`*^9}, {3.684568281499481*^9, 3.684568285572178*^9}, 
   3.68457069918618*^9, {3.689491380969852*^9, 
   3.6894913811918497`*^9}},ExpressionUUID->"26038adc-28fc-4d2d-a40d-\
a37ce29e2ada"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "starting from a pure state ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Psi]", "ABC"], TraditionalForm]],ExpressionUUID->
  "3ce84e14-0c14-480b-a4fd-76741a8ebfbf"]
}], "Subsubsection",
 CellChangeTimes->{{3.6693537119100227`*^9, 3.669353729409212*^9}, {
  3.670211748437111*^9, 3.670211756438262*^9}, {3.670211858562504*^9, 
  3.6702118615493183`*^9}},ExpressionUUID->"8e49c19d-e525-4e08-99c3-\
07f173b9baa9"],

Cell[TextData[{
 "Given a pure state ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Psi]", "ABC"], TraditionalForm]],ExpressionUUID->
  "ff56c304-e24a-40b8-9c6b-e8324bf45695"],
 " of length ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["d", "A"], 
    SubscriptBox["d", "B"], 
    SubscriptBox["d", "C"]}], TraditionalForm]],ExpressionUUID->
  "29492e51-6c2b-4cfb-9178-27da4d24a159"],
 ", calculate the reduced density matrix ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[Rho]", "AC"], TraditionalForm]],ExpressionUUID->
  "bfabcf55-f220-4b01-95fe-ed09d316495d"],
 " of size ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["d", "A"], 
    SubscriptBox["d", "C"], "\[Times]", 
    SubscriptBox["d", "A"], 
    SubscriptBox["d", "C"]}], TraditionalForm]],ExpressionUUID->
  "532027dd-d286-4178-ba35-f319b651983b"],
 " after tracing out subsystem B:"
}], "Text",
 CellChangeTimes->{{3.670211774333543*^9, 
  3.670211876083687*^9}},ExpressionUUID->"16674c23-ed3d-4d86-bd8d-\
0bd69d8a7cc9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rdm", "[", 
    RowBox[{
     RowBox[{"\[Psi]ABC_", "?", "VectorQ"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"dA_Integer", "/;", 
        RowBox[{"dA", "\[GreaterEqual]", "1"}]}], ",", 
       RowBox[{"dB_Integer", "/;", 
        RowBox[{"dB", "\[GreaterEqual]", "1"}]}], ",", 
       RowBox[{"dC_Integer", "/;", 
        RowBox[{"dC", "\[GreaterEqual]", "1"}]}]}], "}"}]}], "]"}], "/;", 
   RowBox[{
    RowBox[{"Length", "[", "\[Psi]ABC", "]"}], "\[Equal]", 
    RowBox[{"dA", " ", "dB", " ", "dC"}]}]}], ":=", "\[IndentingNewLine]", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"P", "=", 
      RowBox[{"ArrayReshape", "[", 
       RowBox[{"\[Psi]ABC", ",", 
        RowBox[{"{", 
         RowBox[{"dA", ",", "dB", ",", "dC"}], "}"}]}], "]"}]}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"Flatten", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Transpose", "[", 
        RowBox[{"P", ",", 
         RowBox[{"{", 
          RowBox[{"1", ",", "3", ",", "2"}], "}"}]}], "]"}], ".", 
       RowBox[{"ConjugateTranspose", "[", "P", "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "4"}], "}"}]}], "}"}]}], "]"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.6701570444688797`*^9, 3.670157120931857*^9}, {
   3.670158487288124*^9, 3.67015856795714*^9}, {3.670211902045909*^9, 
   3.670211902325843*^9}, 3.68455694332288*^9, {3.6845570577146873`*^9, 
   3.68455706539156*^9}, 3.684557098640808*^9, {3.684571420749518*^9, 
   3.68457145253354*^9}, {3.684571509839488*^9, 3.6845715129499893`*^9}, {
   3.684571549026635*^9, 3.684571601572398*^9}, {3.684571640242334*^9, 
   3.684571669827222*^9}, 
   3.6845720701375523`*^9},ExpressionUUID->"c25ee245-148d-4da9-b7a2-\
b36773109365"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["bipartite cases", "Subsection",
 CellChangeTimes->{{3.695953160405645*^9, 
  3.695953162720813*^9}},ExpressionUUID->"61c2de4c-d1b7-4eeb-88c8-\
ff56e5ec6756"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{"d", ">", "0"}], TraditionalForm]],ExpressionUUID->
  "91c5a149-aab3-41ee-9fcc-da7a9031fcf7"],
 ": trace out the first ",
 Cell[BoxData[
  FormBox["d", TraditionalForm]],ExpressionUUID->
  "bb1aac1d-7acf-4ff0-92f0-c44ee2dd1508"],
 " dimensions\n",
 Cell[BoxData[
  FormBox[
   RowBox[{"d", "<", "0"}], TraditionalForm]],ExpressionUUID->
  "bce50506-3c28-4640-8710-bfae338b09bd"],
 ": trace out the last ",
 Cell[BoxData[
  FormBox["d", TraditionalForm]],ExpressionUUID->
  "57e29b28-c0cb-4369-8faa-9af1b8a93bd7"],
 " dimensions"
}], "Text",
 CellChangeTimes->{{3.695953174537794*^9, 
  3.695953192717464*^9}},ExpressionUUID->"2da44e72-1527-474c-a49e-\
59c061b9000e"],

Cell[CellGroupData[{

Cell[TextData[{
 "starting from a density matrix ",
 Cell[BoxData[
  FormBox["\[Rho]", TraditionalForm]],ExpressionUUID->
  "4537ae91-29a2-47a1-8579-58fb566bb041"]
}], "Subsubsection",
 CellChangeTimes->{{3.6693537119100227`*^9, 3.669353729409212*^9}, {
  3.670211748437111*^9, 3.670211756438262*^9}, {3.695953361427548*^9, 
  3.695953362042582*^9}},ExpressionUUID->"936df8ed-60f3-43a5-937d-\
c7010932ca04"],

Cell[TextData[{
 "Given a density matrix ",
 Cell[BoxData[
  FormBox["\[Rho]", TraditionalForm]],ExpressionUUID->
  "35e3c5fb-ade7-4db0-9947-c72d8b3163c2"],
 " of size ",
 Cell[BoxData[
  FormBox[
   RowBox[{"d", " ", 
    RowBox[{"d", "'"}], "\[Times]", "d", " ", 
    RowBox[{"d", "'"}]}], TraditionalForm]],ExpressionUUID->
  "78f5e61a-2bc9-4602-a31c-7ec17c5c21dc"],
 ", calculate the reduced density matrix ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Rho]", "~"], TraditionalForm]],ExpressionUUID->
  "e0f7137c-b50d-4ba5-b3cc-687760127b81"],
 " of size ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"d", "'"}], "\[Times]", 
    RowBox[{"d", "'"}]}], TraditionalForm]],ExpressionUUID->
  "70ef3255-91ed-4fdf-9833-db158c0c2686"],
 " after tracing out the subsystem of dimension ",
 Cell[BoxData[
  FormBox["d", TraditionalForm]],ExpressionUUID->
  "b369f305-2141-4afa-9b87-aa4de59779be"],
 ":"
}], "Text",
 CellChangeTimes->{{3.670211774333543*^9, 3.670211848707547*^9}, {
  3.695953365213685*^9, 3.695953412714415*^9}, {3.695953444859578*^9, 
  3.6959534488831177`*^9}},ExpressionUUID->"da8329cb-af19-43f5-aa52-\
9d59cb176c3c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"traceout", "[", 
    RowBox[{
     RowBox[{"\[Rho]_", "?", "MatrixQ"}], ",", 
     RowBox[{"d_Integer", "/;", 
      RowBox[{"d", "\[GreaterEqual]", "1"}]}]}], "]"}], "/;", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "\[Rho]", "]"}], "\[Equal]", 
     RowBox[{"Length", "[", 
      RowBox[{"\[Rho]", "\[Transpose]"}], "]"}]}], "\[And]", 
    RowBox[{"Divisible", "[", 
     RowBox[{
      RowBox[{"Length", "[", "\[Rho]", "]"}], ",", "d"}], "]"}]}]}], ":=", 
  RowBox[{"rdm", "[", 
   RowBox[{"\[Rho]", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "d", ",", 
      FractionBox[
       RowBox[{"Length", "[", "\[Rho]", "]"}], "d"]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.695953196030212*^9, 
  3.695953306427854*^9}},ExpressionUUID->"3efd4d54-f9f6-45d8-8bbe-\
9146c5d1845b"],

Cell[TextData[{
 "Given a density matrix ",
 Cell[BoxData[
  FormBox["\[Rho]", TraditionalForm]],ExpressionUUID->
  "b6c3b7b0-d865-4dbf-b09d-7b3b8eb1d851"],
 " of size ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"d", "'"}], 
    RowBox[{"\[LeftBracketingBar]", "d", "\[RightBracketingBar]"}], 
    "\[Times]", 
    RowBox[{"d", "'"}], 
    RowBox[{"\[LeftBracketingBar]", "d", "\[RightBracketingBar]"}]}], 
   TraditionalForm]],ExpressionUUID->"4d1f1c45-320c-4343-88e3-3fda8c6b3df1"],
 ", calculate the reduced density matrix ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Rho]", "~"], TraditionalForm]],ExpressionUUID->
  "8b3e0267-53ba-4b5d-b57f-74e42f79db05"],
 " of size ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"d", "'"}], "\[Times]", 
    RowBox[{"d", "'"}]}], TraditionalForm]],ExpressionUUID->
  "6ababfb5-e534-429c-82a4-52e40e4eae4c"],
 " after tracing out the subsystem of dimension ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[LeftBracketingBar]", "d", "\[RightBracketingBar]"}], 
   TraditionalForm]],ExpressionUUID->"0ffc7f4b-29db-4ace-85e6-4a6c56745316"],
 ":"
}], "Text",
 CellChangeTimes->{{3.670211774333543*^9, 3.670211848707547*^9}, {
  3.695953365213685*^9, 
  3.695953489638777*^9}},ExpressionUUID->"3fceae2d-9313-48ff-8a33-\
995da4ad04e5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"traceout", "[", 
    RowBox[{
     RowBox[{"\[Rho]_", "?", "MatrixQ"}], ",", 
     RowBox[{"d_Integer", "/;", 
      RowBox[{"d", "\[LessEqual]", 
       RowBox[{"-", "1"}]}]}]}], "]"}], "/;", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "\[Rho]", "]"}], "\[Equal]", 
     RowBox[{"Length", "[", 
      RowBox[{"\[Rho]", "\[Transpose]"}], "]"}]}], "\[And]", 
    RowBox[{"Divisible", "[", 
     RowBox[{
      RowBox[{"Length", "[", "\[Rho]", "]"}], ",", 
      RowBox[{"-", "d"}]}], "]"}]}]}], ":=", 
  RowBox[{"rdm", "[", 
   RowBox[{"\[Rho]", ",", 
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{"Length", "[", "\[Rho]", "]"}], 
       RowBox[{"-", "d"}]], ",", 
      RowBox[{"-", "d"}], ",", "1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.695953196030212*^9, 
  3.695953347690523*^9}},ExpressionUUID->"83f8ae97-0cb7-4e60-b7f6-\
a12fb7cad4bc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[TextData[{
 "starting from a pure state ",
 Cell[BoxData[
  FormBox["\[Psi]", TraditionalForm]],ExpressionUUID->
  "fdfdb5f5-52b2-4fc5-8b4b-b999c428c7b7"]
}], "Subsubsection",
 CellChangeTimes->{{3.6693537119100227`*^9, 3.669353729409212*^9}, {
  3.670211748437111*^9, 3.670211756438262*^9}, {3.670211858562504*^9, 
  3.6702118615493183`*^9}, {3.695953506348675*^9, 
  3.695953507659122*^9}},ExpressionUUID->"6bea536a-027d-494e-bdaf-\
b0b001615c0b"],

Cell[TextData[{
 "Given a pure state ",
 Cell[BoxData[
  FormBox["\[Psi]", TraditionalForm]],ExpressionUUID->
  "7441f68b-559e-4747-994c-1f00a15da52c"],
 " of length ",
 Cell[BoxData[
  FormBox[
   RowBox[{"d", " ", 
    RowBox[{"d", "'"}]}], TraditionalForm]],ExpressionUUID->
  "50d466bb-b7fd-4c78-80d5-76a5cf9ddb8d"],
 ", calculate the reduced density matrix ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Rho]", "~"], TraditionalForm]],ExpressionUUID->
  "2011af00-5041-4ca1-ad5f-e1d1816bef59"],
 " of size ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"d", "'"}], "\[Times]", 
    RowBox[{"d", "'"}]}], TraditionalForm]],ExpressionUUID->
  "5e8aea13-e2a6-4dbf-802a-ed7f9be7d0db"],
 " after tracing out the subsystem of dimension ",
 Cell[BoxData[
  FormBox["d", TraditionalForm]],ExpressionUUID->
  "8f9d4c58-f450-4cdb-9d9e-23cb6d1e714e"],
 ":"
}], "Text",
 CellChangeTimes->{{3.670211774333543*^9, 3.670211876083687*^9}, {
  3.695953518748302*^9, 
  3.695953561043968*^9}},ExpressionUUID->"92d4843b-7ff4-4a3f-bdbf-\
b91db3f9dd11"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"traceout", "[", 
    RowBox[{
     RowBox[{"\[Psi]_", "?", "VectorQ"}], ",", 
     RowBox[{"d_Integer", "/;", 
      RowBox[{"d", "\[GreaterEqual]", "1"}]}]}], "]"}], "/;", 
   RowBox[{"Divisible", "[", 
    RowBox[{
     RowBox[{"Length", "[", "\[Psi]", "]"}], ",", "d"}], "]"}]}], ":=", 
  RowBox[{"rdm", "[", 
   RowBox[{"\[Psi]", ",", 
    RowBox[{"{", 
     RowBox[{"1", ",", "d", ",", 
      FractionBox[
       RowBox[{"Length", "[", "\[Psi]", "]"}], "d"]}], "}"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.695953196030212*^9, 3.695953306427854*^9}, {
  3.6959535748968287`*^9, 
  3.695953601540604*^9}},ExpressionUUID->"4459c10c-7d25-4b77-86e6-\
404c6277bd83"],

Cell[TextData[{
 "Given a pure state ",
 Cell[BoxData[
  FormBox["\[Psi]", TraditionalForm]]],
 " of length ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"d", "'"}], "d"}], TraditionalForm]]],
 ", calculate the reduced density matrix ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Rho]", "~"], TraditionalForm]]],
 " of size ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"d", "'"}], "\[Times]", 
    RowBox[{"d", "'"}]}], TraditionalForm]]],
 " after tracing out the subsystem of dimension ",
 Cell[BoxData[
  FormBox["d", TraditionalForm]],
  FormatType->"TraditionalForm"],
 ":"
}], "Text",
 CellChangeTimes->{{3.670211774333543*^9, 3.670211876083687*^9}, {
  3.695953518748302*^9, 3.695953561043968*^9}, {3.695953613321438*^9, 
  3.695953615827764*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"traceout", "[", 
    RowBox[{
     RowBox[{"\[Psi]_", "?", "VectorQ"}], ",", 
     RowBox[{"d_Integer", "/;", 
      RowBox[{"d", "\[LessEqual]", 
       RowBox[{"-", "1"}]}]}]}], "]"}], "/;", 
   RowBox[{"Divisible", "[", 
    RowBox[{
     RowBox[{"Length", "[", "\[Psi]", "]"}], ",", 
     RowBox[{"-", "d"}]}], "]"}]}], ":=", 
  RowBox[{"rdm", "[", 
   RowBox[{"\[Psi]", ",", 
    RowBox[{"{", 
     RowBox[{
      FractionBox[
       RowBox[{"Length", "[", "\[Psi]", "]"}], 
       RowBox[{"-", "d"}]], ",", 
      RowBox[{"-", "d"}], ",", "1"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.695953196030212*^9, 3.695953306427854*^9}, {
  3.6959535748968287`*^9, 3.695953634506852*^9}}]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 778},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 695, 15, 58, "Text",ExpressionUUID->"3c1158a8-b075-4ed7-8d32-6dfdd45784c5"],
Cell[1256, 37, 2693, 50, 46, "Text",ExpressionUUID->"0df2e90a-9e30-4c31-81c7-410041b545d4"],
Cell[3952, 89, 539, 12, 35, "Text",ExpressionUUID->"52ef9869-cb6c-4eb3-9cfd-1672ae8b4ff9"],
Cell[CellGroupData[{
Cell[4516, 105, 315, 5, 98, "Title",ExpressionUUID->"f9eb999e-a051-41ac-a82f-66d4825d4fc9"],
Cell[4834, 112, 979, 24, 58, "Text",ExpressionUUID->"351e6ff2-11a7-4883-83b4-43e20cf48cdb"],
Cell[CellGroupData[{
Cell[5838, 140, 164, 3, 54, "Subsection",ExpressionUUID->"ee1a10b7-9f00-4d3b-833c-80f9f09bf120"],
Cell[CellGroupData[{
Cell[6027, 147, 386, 10, 45, "Subsubsection",ExpressionUUID->"13729ae8-8d49-4e22-ad95-50db6564e50c"],
Cell[6416, 159, 1111, 35, 35, "Text",ExpressionUUID->"5e3d7dc1-08b4-4c42-a244-37d530bd53e1"],
Cell[7530, 196, 1910, 48, 52, "Input",ExpressionUUID->"26038adc-28fc-4d2d-a40d-a37ce29e2ada"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9477, 249, 430, 10, 45, "Subsubsection",ExpressionUUID->"8e49c19d-e525-4e08-99c3-07f173b9baa9"],
Cell[9910, 261, 1010, 32, 35, "Text",ExpressionUUID->"16674c23-ed3d-4d86-bd8d-0bd69d8a7cc9"],
Cell[10923, 295, 1898, 49, 73, "Input",ExpressionUUID->"c25ee245-148d-4da9-b7a2-b36773109365"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[12870, 350, 163, 3, 54, "Subsection",ExpressionUUID->"61c2de4c-d1b7-4eeb-88c8-ff56e5ec6756"],
Cell[13036, 355, 719, 22, 58, "Text",ExpressionUUID->"2da44e72-1527-474c-a49e-59c061b9000e"],
Cell[CellGroupData[{
Cell[13780, 381, 407, 9, 45, "Subsubsection",ExpressionUUID->"936df8ed-60f3-43a5-937d-c7010932ca04"],
Cell[14190, 392, 1142, 33, 35, "Text",ExpressionUUID->"da8329cb-af19-43f5-aa52-9d59cb176c3c"],
Cell[15335, 427, 849, 25, 49, "Input",ExpressionUUID->"3efd4d54-f9f6-45d8-8bbe-9146c5d1845b"],
Cell[16187, 454, 1282, 37, 35, "Text",ExpressionUUID->"3fceae2d-9313-48ff-8a33-995da4ad04e5"],
Cell[17472, 493, 932, 28, 49, "Input",ExpressionUUID->"83f8ae97-0cb7-4e60-b7f6-a12fb7cad4bc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18441, 526, 454, 10, 45, "Subsubsection",ExpressionUUID->"6bea536a-027d-494e-bdaf-b0b001615c0b"],
Cell[18898, 538, 1045, 32, 35, "Text",ExpressionUUID->"92d4843b-7ff4-4a3f-bdbf-b91db3f9dd11"],
Cell[19946, 572, 721, 21, 49, "Input",ExpressionUUID->"4459c10c-7d25-4b77-86e6-404c6277bd83"],
Cell[20670, 595, 772, 27, 52, "Text",ExpressionUUID->"3a581238-909e-49ec-b9ef-8c58750b1d5d"],
Cell[21445, 624, 743, 22, 72, "Input",ExpressionUUID->"c9284aa0-1b83-43f5-877c-f52cb064ea23"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> Rubidium87.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     47892,       1307]
NotebookOptionsPosition[     40345,       1186]
NotebookOutlinePosition[     40698,       1202]
CellTagsIndexPosition[     40655,       1199]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This Mathematica code is part of the lecture script ",
 StyleBox["Introduction to Computational Quantum Mechanics",
  FontSlant->"Italic"],
 " by Roman Schmied. It is licensed under a ",
 ButtonBox["Creative Commons Attribution-ShareAlike 4.0 International License",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://creativecommons.org/licenses/by-sa/4.0/"], None},
  ButtonNote->"http://creativecommons.org/licenses/by-sa/4.0/"],
 "."
}], "Text",
 CellChangeTimes->{{3.669434091682116*^9, 3.669434147842166*^9}, {
  3.669435842013185*^9, 3.669435866952169*^9}, {3.669435915352921*^9, 
  3.669435921977655*^9}}],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJztWltPXFUUJuqDMSnhnYdiJCmYYKimXl5aTH3xDWtMfKlCFRuThhJobEgw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    "], {{0, 31}, {88, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{88, 31},
  PlotRange->{{0, 88}, {0, 31}}]], "Text",
 CellChangeTimes->{3.669607172458665*^9}],

Cell[TextData[{
 "You can download the associated lecture script at ",
 ButtonBox["http://arxiv.org/abs/1403.7050",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://arxiv.org/abs/1403.7050"], None},
  ButtonNote->"http://arxiv.org/abs/1403.7050"]
}], "Text",
 CellChangeTimes->{{3.669434151914299*^9, 3.669434159778274*^9}, {
  3.669435746836981*^9, 3.669435760656741*^9}, {3.669435890511055*^9, 
  3.6694358923333282`*^9}, {3.68224961112225*^9, 3.682249611850994*^9}}],

Cell[CellGroupData[{

Cell[TextData[{
 "coupled spin systems: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox["\[InvisiblePrefixScriptBase]", "87"], "Rb"}], 
   TraditionalForm]]],
 " hyperfine structure"
}], "Title",
 CellChangeTimes->{{3.669352573273164*^9, 3.669352578882872*^9}, {
  3.669353620618896*^9, 3.669353630933281*^9}, {3.6693537023163443`*^9, 
  3.669353707514772*^9}}],

Cell[CellGroupData[{

Cell["general spin operators", "Subsection",
 CellChangeTimes->{{3.6693537119100227`*^9, 3.669353729409212*^9}, {
  3.7513720042277946`*^9, 
  3.751372004800926*^9}},ExpressionUUID->"f7d00a5b-fe84-4957-acee-\
c2ad031d6c5f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SpinQ", "[", "S_", "]"}], ":=", 
  RowBox[{
   RowBox[{"IntegerQ", "[", 
    RowBox[{"2", "S"}], "]"}], "&&", 
   RowBox[{"S", "\[GreaterEqual]", "0"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"splus", "[", "0", "]"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", "0", "}"}], "}"}], "//", "SparseArray"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"splus", "[", 
   RowBox[{"S_", "?", "SpinQ"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"splus", "[", "S", "]"}], "=", " ", 
   RowBox[{"SparseArray", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Band", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], "]"}], "\[Rule]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"S", 
           RowBox[{"(", 
            RowBox[{"S", "+", "1"}], ")"}]}], "-", 
          RowBox[{"M", 
           RowBox[{"(", 
            RowBox[{"M", "+", "1"}], ")"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"M", ",", 
          RowBox[{"S", "-", "1"}], ",", 
          RowBox[{"-", "S"}], ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "S"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "S"}], "+", "1"}]}], "}"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"sminus", "[", 
   RowBox[{"S_", "?", "SpinQ"}], "]"}], ":=", 
  RowBox[{"Transpose", "[", 
   RowBox[{"splus", "[", "S", "]"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"sx", "[", 
   RowBox[{"S_", "?", "SpinQ"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"sx", "[", "S", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"splus", "[", "S", "]"}], "+", 
      RowBox[{"sminus", "[", "S", "]"}]}], ")"}], "/", "2"}]}]}], "\n", 
 RowBox[{
  RowBox[{"sy", "[", 
   RowBox[{"S_", "?", "SpinQ"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"sy", "[", "S", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"splus", "[", "S", "]"}], "-", 
      RowBox[{"sminus", "[", "S", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "I"}], ")"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"sz", "[", 
   RowBox[{"S_", "?", "SpinQ"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"sz", "[", "S", "]"}], "=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Band", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], "]"}], "\[Rule]", 
      RowBox[{"Range", "[", 
       RowBox[{"S", ",", 
        RowBox[{"-", "S"}], ",", 
        RowBox[{"-", "1"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "S"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "S"}], "+", "1"}]}], "}"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"id", "[", 
   RowBox[{"S_", "?", "SpinQ"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"id", "[", "S", "]"}], "=", 
   RowBox[{"IdentityMatrix", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "S"}], "+", "1"}], ",", "SparseArray"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.669352559553863*^9, 3.669352619543499*^9}, {
  3.7552384055175962`*^9, 3.7552384143275337`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"c9db4d67-f855-4741-b0ca-4d64a13bfb5c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["specific spin operators", "Subsection",
 CellChangeTimes->{{3.669353741265308*^9, 
  3.669353746954657*^9}},ExpressionUUID->"092a37c2-f404-4f88-a165-\
f2ec8b44979c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Ix", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"sx", "[", 
      RowBox[{"3", "/", "2"}], "]"}], ",", 
     RowBox[{"id", "[", 
      RowBox[{"1", "/", "2"}], "]"}], ",", 
     RowBox[{"id", "[", "0", "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Iy", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"sy", "[", 
      RowBox[{"3", "/", "2"}], "]"}], ",", 
     RowBox[{"id", "[", 
      RowBox[{"1", "/", "2"}], "]"}], ",", 
     RowBox[{"id", "[", "0", "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Iz", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"sz", "[", 
      RowBox[{"3", "/", "2"}], "]"}], ",", 
     RowBox[{"id", "[", 
      RowBox[{"1", "/", "2"}], "]"}], ",", 
     RowBox[{"id", "[", "0", "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Sx", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"id", "[", 
      RowBox[{"3", "/", "2"}], "]"}], ",", 
     RowBox[{"sx", "[", 
      RowBox[{"1", "/", "2"}], "]"}], ",", 
     RowBox[{"id", "[", "0", "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Sy", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"id", "[", 
      RowBox[{"3", "/", "2"}], "]"}], ",", 
     RowBox[{"sy", "[", 
      RowBox[{"1", "/", "2"}], "]"}], ",", 
     RowBox[{"id", "[", "0", "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Sz", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"id", "[", 
      RowBox[{"3", "/", "2"}], "]"}], ",", 
     RowBox[{"sz", "[", 
      RowBox[{"1", "/", "2"}], "]"}], ",", 
     RowBox[{"id", "[", "0", "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Lx", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"id", "[", 
      RowBox[{"3", "/", "2"}], "]"}], ",", 
     RowBox[{"id", "[", 
      RowBox[{"1", "/", "2"}], "]"}], ",", 
     RowBox[{"sx", "[", "0", "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Ly", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"id", "[", 
      RowBox[{"3", "/", "2"}], "]"}], ",", 
     RowBox[{"id", "[", 
      RowBox[{"1", "/", "2"}], "]"}], ",", 
     RowBox[{"sy", "[", "0", "]"}]}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Lz", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{
     RowBox[{"id", "[", 
      RowBox[{"3", "/", "2"}], "]"}], ",", 
     RowBox[{"id", "[", 
      RowBox[{"1", "/", "2"}], "]"}], ",", 
     RowBox[{"sz", "[", "0", "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.669353748576071*^9, 3.669353760282703*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"0f9a052b-f4a0-4b1b-8c2e-e09e1275ef53"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Jx", "=", 
   RowBox[{"Sx", "+", "Lx"}]}], ";", 
  RowBox[{"Jy", "=", 
   RowBox[{"Sy", "+", "Ly"}]}], ";", 
  RowBox[{"Jz", "=", 
   RowBox[{"Sz", "+", "Lz"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Fx", "=", 
   RowBox[{"Ix", "+", "Jx"}]}], ";", 
  RowBox[{"Fy", "=", 
   RowBox[{"Iy", "+", "Jy"}]}], ";", 
  RowBox[{"Fz", "=", 
   RowBox[{"Iz", "+", "Jz"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.669353779674615*^9, 3.669353788445203*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"e0d43a9b-c56a-492e-a8f2-1223e12840ff"]
}, Open  ]],

Cell[CellGroupData[{

Cell["units", "Subsection",
 CellChangeTimes->{{3.7352312099956827`*^9, 
  3.7352312107480173`*^9}},ExpressionUUID->"a4ebe47f-d84f-4372-8924-\
ba50dd519ba4"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"MagneticFieldUnit", "=", 
   RowBox[{"Quantity", "[", "\"\<Gausses\>\"", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"EnergyUnit", "=", 
   RowBox[{
    RowBox[{"Quantity", "[", "\"\<PlanckConstant\>\"", "]"}], "*", 
    RowBox[{"Quantity", "[", "\"\<Megahertz\>\"", "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"TimeUnit", "=", 
   RowBox[{"Quantity", "[", "\"\<Microseconds\>\"", "]"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.7352312160081778`*^9, 3.735231240000807*^9}, {
  3.7352316062545757`*^9, 3.735231615042137*^9}, {3.735233335055871*^9, 
  3.7352333364068832`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"30792116-5e5f-4d1a-bc39-66e3ea72ff67"],

Cell[CellGroupData[{

Cell["physical constants", "Subsubsection",
 CellChangeTimes->{{3.73523162924587*^9, 
  3.7352316318561277`*^9}},ExpressionUUID->"c0427cef-b056-4ed9-a414-\
78bd5ad57d55"],

Cell["calculate numerical values for physical constants:", "Text",
 CellChangeTimes->{{3.7352328534664917`*^9, 
  3.735232868166308*^9}},ExpressionUUID->"b0273f47-85da-4768-b4f9-\
432f57c3d6f1"],

Cell[BoxData[
 RowBox[{"\[Mu]Bn", "=", 
  FractionBox[
   RowBox[{"Quantity", "[", "\"\<BohrMagneton\>\"", "]"}], 
   RowBox[{"EnergyUnit", "/", "MagneticFieldUnit"}]]}]], "Input",
 CellChangeTimes->{3.735231636882059*^9, 3.735232283803524*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"4d8ee3a9-26c6-4599-8017-eb339df05ad0"],

Cell[BoxData[
 RowBox[{"\[HBar]n", "=", 
  FractionBox[
   RowBox[{"Quantity", "[", "\"\<ReducedPlanckConstant\>\"", "]"}], 
   RowBox[{"EnergyUnit", "*", "TimeUnit"}]]}]], "Input",
 CellChangeTimes->{{3.7352316390239*^9, 3.735231662106368*^9}, 
   3.735232285698361*^9, 3.735233366117642*^9},
 CellLabel->"In[24]:=",ExpressionUUID->"b3209e54-6ae4-4ee7-9d57-da87ca1fe1f6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["hyperfine Hamiltonian", "Subsection",
 CellChangeTimes->{{3.669353804573007*^9, 
  3.6693538095630827`*^9}},ExpressionUUID->"2968912b-6981-41c6-81ea-\
a489f8b1902d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Hhf", "=", 
   RowBox[{
    RowBox[{"A", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Ix", ".", "Jx"}], "+", 
       RowBox[{"Iy", ".", "Jy"}], "+", 
       RowBox[{"Iz", ".", "Jz"}]}], ")"}]}], "-", 
    RowBox[{"\[Mu]B", "*", "Bz", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"gI", "*", "Iz"}], "+", 
       RowBox[{"gS", "*", "Sz"}], "+", 
       RowBox[{"gL", "*", "Lz"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"hfc", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"A", "\[Rule]", 
      FractionBox[
       RowBox[{
        RowBox[{"Quantity", "[", "\"\<PlanckConstant\>\"", "]"}], "*", 
        RowBox[{"Quantity", "[", 
         RowBox[{"3.417341305452145", ",", "\"\<GHz\>\""}], "]"}]}], 
       "EnergyUnit"]}], ",", 
     RowBox[{"gS", "\[Rule]", 
      RowBox[{"-", "2.0023193043622"}]}], ",", 
     RowBox[{"gL", "\[Rule]", 
      RowBox[{"-", "0.99999369"}]}], ",", 
     RowBox[{"gI", "\[Rule]", 
      RowBox[{"+", "0.0009951414"}]}], ",", 
     RowBox[{"\[Mu]B", "\[Rule]", "\[Mu]Bn"}], ",", 
     RowBox[{"\[HBar]", "\[Rule]", "\[HBar]n"}]}], "}"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.669353810913227*^9, 3.669353832637435*^9}, {
  3.735231250341157*^9, 3.73523125910224*^9}, {3.7352313023988457`*^9, 
  3.73523134257712*^9}, {3.735231672853579*^9, 3.735231673151513*^9}, {
  3.7352317243050423`*^9, 3.7352317299860773`*^9}, {3.7352322228495903`*^9, 
  3.735232270778163*^9}, {3.735232306436707*^9, 3.735232310601839*^9}, {
  3.735232550856373*^9, 3.735232552756616*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"606dfb5f-b825-4082-aacf-9cb55fca9212"]
}, Open  ]],

Cell[CellGroupData[{

Cell["static magnetic field", "Section",
 CellChangeTimes->{{3.669354216374724*^9, 
  3.6693542224716463`*^9}},ExpressionUUID->"0ecc3504-7971-4e4a-b6f6-\
391d088a35c2"],

Cell[CellGroupData[{

Cell["diagonalize the Hamiltonian", "Subsection",
 CellChangeTimes->{{3.669353872879835*^9, 
  3.66935387659238*^9}},ExpressionUUID->"fb9f3264-f7cd-4dcb-964a-\
892e66be37c1"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"eval", ",", "evec"}], "}"}], "=", 
   RowBox[{
    RowBox[{"Eigensystem", "[", "Hhf", "]"}], "//", "FullSimplify"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.6693538862477903`*^9, 3.6693538862488537`*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"5cf44b7b-70b3-4b01-bd9b-009a6809e390"]
}, Open  ]],

Cell[CellGroupData[{

Cell["plot the energy levels", "Subsection",
 CellChangeTimes->{{3.669353897326707*^9, 
  3.669353901286416*^9}},ExpressionUUID->"5889bd20-dda0-4948-8b44-\
7a3d9e53b478"],

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    RowBox[{"eval", "/.", "hfc"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"Bz", ",", "0", ",", "3000"}], "}"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}], ",", 
   RowBox[{"FrameLabel", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"\"\<Bz / G\>\"", ",", "\"\<E / MHz\>\""}], "}"}]}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.6693600052558203`*^9, 3.66936002100638*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"2e969dff-d169-49c9-a4c3-6fe3c891536c"]
}, Open  ]],

Cell[CellGroupData[{

Cell["analyze the energy eigenstates", "Subsection",
 CellChangeTimes->{{3.669353925847217*^9, 
  3.669353932269907*^9}},ExpressionUUID->"7a771b83-4d79-4aa0-b4e1-\
de000cfde278"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nevec", "=", 
   RowBox[{
    RowBox[{
     FractionBox["#", 
      SqrtBox[
       RowBox[{"#", ".", "#"}]]], "&"}], "/@", "evec"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.669353940451927*^9, 3.6693539580982113`*^9}, {
  3.6997582320134277`*^9, 3.699758239338262*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"4a20c6f7-6020-4d51-8556-cc4aa16c822f"],

Cell[CellGroupData[{

Cell["field-free limit", "Subsubsection",
 CellChangeTimes->{{3.669353971972928*^9, 
  3.669353975426466*^9}},ExpressionUUID->"aa21d0dc-aa07-4256-8448-\
01f234c06761"],

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{"A", ">", "0"}], ",", 
   RowBox[{
    RowBox[{"Limit", "[", 
     RowBox[{"eval", ",", 
      RowBox[{"Bz", "\[Rule]", "0"}]}], "]"}], "//", "FullSimplify"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.669353969047097*^9, 3.669353969949686*^9}, {
  3.699758130919976*^9, 3.699758132053213*^9}, {3.699758278732334*^9, 
  3.699758281855236*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"d160ba3f-b9c3-4bfb-a5e1-d9c08e573b8e"],

Cell[BoxData[
 RowBox[{"nevec0", "=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{"A", ">", "0"}], ",", 
    RowBox[{
     RowBox[{"Limit", "[", 
      RowBox[{"nevec", ",", 
       RowBox[{"Bz", "\[Rule]", "0"}]}], "]"}], "//", "FullSimplify"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.669354012441805*^9, 3.6693540240394173`*^9}, {
   3.699758149393105*^9, 3.6997581504727573`*^9}, 3.699758284578745*^9, {
   3.699769296361145*^9, 3.6997692966923*^9}, {3.699769901021694*^9, 
   3.699769902042308*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"dc216f7b-674a-47f8-a4d1-a273ef5136d2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nevec0", ".", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"Fx", ".", "Fx"}], "+", 
     RowBox[{"Fy", ".", "Fy"}], "+", 
     RowBox[{"Fz", ".", "Fz"}]}], ")"}], ".", 
   RowBox[{"Transpose", "[", "nevec0", "]"}]}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.699758156091234*^9, 3.699758157677545*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"a1bd8e24-1942-4ac6-a495-57577a4319aa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nevec0", ".", "Fz", ".", 
   RowBox[{"Transpose", "[", "nevec0", "]"}]}], "//", "MatrixForm"}]], "Input",\

 CellChangeTimes->{{3.669354012441805*^9, 3.6693540419158573`*^9}, {
  3.699758143041255*^9, 3.699758167026291*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"16c0bb58-1d81-4d7a-a7b7-964749ff155b"]
}, Open  ]],

Cell[CellGroupData[{

Cell["low-field limit", "Subsubsection",
 CellChangeTimes->{{3.669354050186008*^9, 
  3.6693540522097673`*^9}},ExpressionUUID->"b052148f-b033-47e0-8330-\
7a659a60d6d2"],

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{"A", ">", "0"}], ",", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"eval", ",", 
      RowBox[{"{", 
       RowBox[{"Bz", ",", "0", ",", "1"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.669354060322592*^9, 3.6693540631226177`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"2b5334b5-20e1-4a1c-ae36-aebba2103646"]
}, Open  ]],

Cell[CellGroupData[{

Cell["high-field limit", "Subsubsection",
 CellChangeTimes->{{3.669354070638381*^9, 
  3.669354072966277*^9}},ExpressionUUID->"f7a3a717-24b9-49ba-a961-\
a8618c938635"],

Cell[BoxData[
 RowBox[{"Assuming", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"\[Mu]B", ">", "0"}], "&&", 
    RowBox[{"gS", "<", 
     RowBox[{"-", "gI"}], "<", "0"}]}], ",", 
   RowBox[{
    RowBox[{"Series", "[", 
     RowBox[{"eval", ",", 
      RowBox[{"{", 
       RowBox[{"Bz", ",", "\[Infinity]", ",", "0"}], "}"}]}], "]"}], "//", 
    "FullSimplify"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6693540828575897`*^9, 3.669354088638255*^9}, {
   3.6997583674181013`*^9, 3.6997583679750223`*^9}, 3.7352318676600924`*^9, 
   3.735232329250733*^9},
 CellLabel->"In[35]:=",ExpressionUUID->"abca0ef6-9551-415f-8a4d-526e8926bc5c"],

Cell[BoxData[
 RowBox[{"nevecinf", "=", 
  RowBox[{"Assuming", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Mu]B", ">", "0"}], "&&", 
     RowBox[{"gS", "<", 
      RowBox[{"-", "gI"}], "<", "0"}]}], ",", 
    RowBox[{"FullSimplify", "[", 
     RowBox[{
      RowBox[{"Limit", "[", 
       RowBox[{"nevec", ",", 
        RowBox[{"Bz", "\[Rule]", "\[Infinity]"}]}], "]"}], ",", 
      RowBox[{"A", ">", "0"}]}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.730649557733773*^9, 3.730649564896329*^9}, {
   3.730652850688023*^9, 3.730652862404662*^9}, {3.730652998464129*^9, 
   3.730653020679049*^9}, 3.7352318720062027`*^9, 3.7352323330084047`*^9},
 CellLabel->"In[36]:=",ExpressionUUID->"54c9e828-1367-4792-8bb4-3527894d9eea"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nevecinf", ".", "Iz", ".", 
   RowBox[{"Transpose", "[", "nevecinf", "]"}]}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.669354130626584*^9, 3.669354134647625*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"bed6d2b8-cfc0-4d73-a158-235e87fb3ae1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"nevecinf", ".", "Jz", ".", 
   RowBox[{"Transpose", "[", "nevecinf", "]"}]}], "//", 
  "MatrixForm"}]], "Input",
 CellChangeTimes->{{3.669354130626584*^9, 3.6693541410872602`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"e1ce08dc-f179-41c2-97da-d7032841773f"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\[OpenCurlyDoubleQuote]magic\[CloseCurlyDoubleQuote] magnetic field", \
"Subsection",
 CellChangeTimes->{{3.669354148040928*^9, 
  3.669354156252611*^9}},ExpressionUUID->"63db787c-3e91-428c-99b3-\
cbe79a53ab30"],

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"eval", "\[LeftDoubleBracket]", "6", "\[RightDoubleBracket]"}], 
     "-", 
     RowBox[{"eval", "\[LeftDoubleBracket]", "7", "\[RightDoubleBracket]"}], 
     "-", 
     RowBox[{"2", "A"}]}], "/.", "hfc"}], ",", 
   RowBox[{"{", 
    RowBox[{"Bz", ",", "0", ",", "6"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.6693541644434443`*^9, 3.66935416444483*^9}, {
  3.745579471568777*^9, 3.745579479229766*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"4d8eac5f-9425-4d2e-80cf-a1019ad6e780"],

Cell[BoxData[
 RowBox[{"NMinimize", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"eval", "\[LeftDoubleBracket]", "6", "\[RightDoubleBracket]"}], 
     "-", 
     RowBox[{"eval", "\[LeftDoubleBracket]", "7", "\[RightDoubleBracket]"}], 
     "-", 
     RowBox[{"2", "A"}]}], "/.", "hfc"}], ",", "Bz"}], "]"}]], "Input",
 CellChangeTimes->{{3.669354175739808*^9, 3.669354180958172*^9}, {
  3.669367089240171*^9, 3.669367095335825*^9}, {3.6998417430202913`*^9, 
  3.699841743217393*^9}, {3.745579481559865*^9, 3.745579485860333*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"e9f31a7f-1298-4229-8112-91f5fd35a080"],

Cell["good approximation to the magic field:", "Text",
 CellChangeTimes->{{3.699772115007864*^9, 
  3.6997721272984667`*^9}},ExpressionUUID->"8c6af984-f816-424a-8af4-\
975f7b21e02d"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   FractionBox["A", "\[Mu]B"], "\[Times]", 
   FractionBox[
    RowBox[{"16", " ", "gI"}], 
    RowBox[{"3", " ", 
     SuperscriptBox["gS", "2"]}]]}], "/.", "hfc"}]], "Input",
 CellChangeTimes->{{3.69977179807804*^9, 3.699771808584729*^9}, {
   3.699771888161304*^9, 3.6997719206702137`*^9}, {3.6997720238821383`*^9, 
   3.699772046349621*^9}, {3.699772098342877*^9, 3.6997721014503117`*^9}, 
   3.735231775287352*^9, 3.735232344140251*^9},
 CellLabel->"In[41]:=",ExpressionUUID->"41914a18-04f2-47ef-8971-f2785f9a0829"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["oscillating magnetic field", "Section",
 CellChangeTimes->{{3.669354216374724*^9, 
  3.6693542298405237`*^9}},ExpressionUUID->"79e71623-2937-4f08-b034-\
1479ccccf2f1"],

Cell[CellGroupData[{

Cell["Hamiltonian", "Subsection",
 CellChangeTimes->{{3.669354289737362*^9, 
  3.669354291503426*^9}},ExpressionUUID->"065259d8-1f6f-4c08-b22c-\
a406048ece59"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"H0", "=", 
   RowBox[{
    RowBox[{"A", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Ix", ".", "Jx"}], "+", 
       RowBox[{"Iy", ".", "Jy"}], "+", 
       RowBox[{"Iz", ".", "Jz"}]}], ")"}]}], "-", 
    RowBox[{"\[Mu]B", " ", "Bz", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"gS", " ", "Sz"}], "+", 
       RowBox[{"gL", " ", "Lz"}], "+", 
       RowBox[{"gI", " ", "Iz"}]}], ")"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"H1", "=", 
   RowBox[{
    RowBox[{"-", "\[Mu]B"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"gS", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Bacx", " ", "Sx"}], "+", 
         RowBox[{"Bacy", " ", "Sy"}], "+", 
         RowBox[{"Bacz", " ", "Sz"}]}], ")"}]}], "+", 
      RowBox[{"gI", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Bacx", " ", "Ix"}], "+", 
         RowBox[{"Bacy", " ", "Iy"}], "+", 
         RowBox[{"Bacz", " ", "Iz"}]}], ")"}]}], "+", 
      RowBox[{"gL", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Bacx", " ", "Lx"}], "+", 
         RowBox[{"Bacy", " ", "Ly"}], "+", 
         RowBox[{"Bacz", " ", "Lz"}]}], ")"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"H", "[", "t_", "]"}], "=", 
   RowBox[{"H0", "+", 
    RowBox[{"H1", " ", 
     RowBox[{"Cos", "[", 
      RowBox[{"\[Omega]", " ", "t"}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.669354255529214*^9, 3.6693542814808493`*^9}, {
  3.669354448053543*^9, 3.6693544516638002`*^9}, {3.735231916318675*^9, 
  3.735231921576227*^9}, {3.735232393903983*^9, 3.7352323966477957`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"f9b6cfa4-a437-4819-b97b-ca9ffedcebd0"]
}, Open  ]],

Cell[CellGroupData[{

Cell["transition matrix elements", "Subsection",
 CellChangeTimes->{{3.669354240630834*^9, 
  3.6693542455347967`*^9}},ExpressionUUID->"04bce309-40c8-44f9-aa92-\
426a5843f595"],

Cell[TextData[{
 "diagonalize the time-independent Hamiltonian ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "0"], TraditionalForm]],ExpressionUUID->
  "f8e16d0f-88d6-4a3d-9289-7193a1cf985c"],
 ":"
}], "Text",
 CellChangeTimes->{{3.669354313103797*^9, 
  3.669354325738139*^9}},ExpressionUUID->"b0d29e57-c93b-414c-8c62-\
16392e123ab0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"{", 
    RowBox[{"eval", ",", "evec"}], "}"}], "=", 
   RowBox[{
    RowBox[{"Eigensystem", "[", "H0", "]"}], "//", "FullSimplify"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{"nevec", "=", 
   RowBox[{
    RowBox[{
     FractionBox["#", 
      SqrtBox[
       RowBox[{"#", ".", "#"}]]], "&"}], "/@", "evec"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.669354255529214*^9, 3.669354329947208*^9}, {
  3.699770103397945*^9, 3.699770116148611*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"680c7f48-8f25-43a3-8b3b-2c4308d9664e"],

Cell[TextData[{
 "compute the transition matrix elements induced by ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "1"], TraditionalForm]],ExpressionUUID->
  "66b12c7d-3440-4902-b36d-ac4eb8e08ebb"],
 " between the eigenstates of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["H", "0"], TraditionalForm]],ExpressionUUID->
  "99ad8710-0858-4648-81e8-c8fe21f9f3d9"],
 ":"
}], "Text",
 CellChangeTimes->{{3.669354336155643*^9, 
  3.669354360073885*^9}},ExpressionUUID->"079141a1-7658-4d4c-88c7-\
cdca95d62b57"],

Cell[BoxData[
 RowBox[{
  RowBox[{"T", "=", 
   RowBox[{"Assuming", "[", 
    RowBox[{
     RowBox[{"A", ">", "0"}], ",", 
     RowBox[{
      RowBox[{"nevec", ".", "H1", ".", 
       RowBox[{"Transpose", "[", "nevec", "]"}]}], "//", "FullSimplify"}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.669354255529214*^9, 3.669354329947208*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"14cbfeb7-829e-410c-9ab6-8a4b51c99c70"]
}, Open  ]],

Cell[CellGroupData[{

Cell["solve time-dependent Schr\[ODoubleDot]dinger equation numerically", \
"Subsection",
 CellChangeTimes->{{3.6693543676123743`*^9, 
  3.669354382540722*^9}},ExpressionUUID->"e3f570ad-8f38-4379-8e92-\
f088605e6024"],

Cell["differential equations:", "Text",
 CellChangeTimes->{{3.6693544333822327`*^9, 
  3.669354436159939*^9}},ExpressionUUID->"23239481-0b4a-46c1-b5bd-\
6f04c0460691"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deqs", "=", 
   RowBox[{"Table", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"I", "*", "\[HBar]", "*", 
       RowBox[{
        RowBox[{
         SubscriptBox["\[Psi]", "i"], "'"}], "[", "t", "]"}]}], "\[Equal]", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["\[Psi]", "j"], "[", "t", "]"}], "*", 
         RowBox[{"Exp", "[", 
          RowBox[{
           RowBox[{"-", "I"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
             "eval", "\[LeftDoubleBracket]", "j", "\[RightDoubleBracket]"}], 
             "-", 
             RowBox[{
             "eval", "\[LeftDoubleBracket]", "i", "\[RightDoubleBracket]"}]}],
             ")"}], "*", 
           RowBox[{"t", "/", "\[HBar]"}]}], "]"}], "*", 
         RowBox[{"Cos", "[", 
          RowBox[{"\[Omega]", "*", "t"}], "]"}], "*", 
         RowBox[{"T", "\[LeftDoubleBracket]", 
          RowBox[{"i", ",", "j"}], "\[RightDoubleBracket]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"j", ",", "8"}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "8"}], "}"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.669354391982767*^9, 3.669354426091687*^9}, {
   3.6693545530739107`*^9, 3.669354624219701*^9}, {3.735231596524852*^9, 
   3.7352315999316597`*^9}, 3.735231962596024*^9, {3.735232414401021*^9, 
   3.735232451849526*^9}, {3.735234133676248*^9, 3.735234154319663*^9}, {
   3.735234258525813*^9, 3.73523427412186*^9}, {3.735234330776709*^9, 
   3.735234334190482*^9}, 3.7352344783811913`*^9},
 CellLabel->"In[48]:=",ExpressionUUID->"11008416-11ef-4069-826c-ef9995e09b78"],

Cell["numerical solution:", "Text",
 CellChangeTimes->{{3.669354667061323*^9, 
  3.669354671764104*^9}},ExpressionUUID->"a1c3c792-48f9-46b5-9392-\
91714698fd7a"],

Cell[BoxData[
 RowBox[{"S", "=", 
  RowBox[{"NDSolve", "[", 
   RowBox[{
    RowBox[{"Join", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"deqs", "/.", "hfc"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Bz", "\[Rule]", "3.22896"}], ",", 
         RowBox[{"Bacx", "\[Rule]", "0.1"}], ",", 
         RowBox[{"Bacy", "\[Rule]", "0"}], ",", 
         RowBox[{"Bacz", "\[Rule]", "0"}], ",", 
         RowBox[{"\[Omega]", "\[Rule]", 
          RowBox[{"2", "\[Pi]", "*", "6827.9"}]}]}], "}"}]}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          SubscriptBox["\[Psi]", "1"], "[", "0", "]"}], "\[Equal]", "0"}], 
        ",", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Psi]", "2"], "[", "0", "]"}], "\[Equal]", "1"}], 
        ",", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Psi]", "3"], "[", "0", "]"}], "\[Equal]", "0"}], 
        ",", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Psi]", "4"], "[", "0", "]"}], "\[Equal]", "0"}], 
        ",", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Psi]", "5"], "[", "0", "]"}], "\[Equal]", "0"}], 
        ",", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Psi]", "6"], "[", "0", "]"}], "\[Equal]", "0"}], 
        ",", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Psi]", "7"], "[", "0", "]"}], "\[Equal]", "0"}], 
        ",", 
        RowBox[{
         RowBox[{
          SubscriptBox["\[Psi]", "8"], "[", "0", "]"}], "\[Equal]", "0"}]}], 
       "}"}]}], "]"}], ",", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Psi]", "i"], "[", "t", "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "8"}], "}"}]}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"t", ",", "0", ",", "30"}], "}"}], ",", 
    RowBox[{"MaxStepSize", "\[Rule]", 
     SuperscriptBox["10", 
      RowBox[{"-", "5"}]]}], ",", 
    RowBox[{"MaxSteps", "\[Rule]", 
     SuperscriptBox["10", "7"]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.669354664680211*^9, 3.669354752295168*^9}, {
  3.669355852658559*^9, 3.6693558585085783`*^9}, {3.735232073399713*^9, 
  3.735232079502721*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"d3c4a2e9-767c-439a-bb42-abdd694ac188"],

Cell["plot:", "Text",
 CellChangeTimes->{{3.669354769145982*^9, 
  3.6693547699333487`*^9}},ExpressionUUID->"4e8354d2-6482-427d-9b56-\
16b131e1179f"],

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    SuperscriptBox[
     RowBox[{"Abs", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Psi]", "2"], "[", "t", "]"}], "/.", 
       RowBox[{"S", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
      "]"}], "2"], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "30"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.669354767661965*^9, 3.669354777145063*^9}, {
  3.735232090002247*^9, 3.7352320974783373`*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"ae0e9e9d-f046-4c4a-90f6-0a048547b312"],

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Evaluate", "[", 
    SuperscriptBox[
     RowBox[{"Abs", "[", 
      RowBox[{
       RowBox[{
        SubscriptBox["\[Psi]", "7"], "[", "t", "]"}], "/.", 
       RowBox[{"S", "\[LeftDoubleBracket]", "1", "\[RightDoubleBracket]"}]}], 
      "]"}], "2"], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"t", ",", "0", ",", "30"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.669354767661965*^9, 3.669354785368927*^9}, {
  3.735232101667255*^9, 3.7352321055591373`*^9}},
 CellLabel->"In[51]:=",ExpressionUUID->"1abb4130-5f0d-4c3e-8382-7d4b9bca13c2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["rotating-wave approximation", "Subsection",
 CellChangeTimes->{{3.6693548109971457`*^9, 
  3.669354818478382*^9}},ExpressionUUID->"33fe651e-0ad8-45bf-b849-\
b29bd5faf252"],

Cell["detuning:", "Text",
 CellChangeTimes->{{3.669354876283025*^9, 
  3.6693548775319633`*^9}},ExpressionUUID->"7befd331-a613-4748-b443-\
62fee30928f8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalDelta]", "=", 
   RowBox[{"\[Omega]", "-", 
    FractionBox[
     RowBox[{"Ei", "-", "Ej"}], "\[HBar]"]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.6693548282130527`*^9, 3.669354873572803*^9}, {
  3.735232109596682*^9, 3.735232109901956*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"05b6516a-3aa1-4495-9bde-212737ab37e1"],

Cell["generalized Rabi frequency:", "Text",
 CellChangeTimes->{{3.669354884191864*^9, 
  3.669354888050662*^9}},ExpressionUUID->"1371c1fa-e7aa-4605-bae1-\
ca6dee68fbd5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalOmega]", "=", 
   SqrtBox[
    RowBox[{
     FractionBox[
      RowBox[{"Tij", "*", "Tji"}], 
      SuperscriptBox["\[HBar]", "2"]], "+", 
     SuperscriptBox["\[CapitalDelta]", "2"]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.6693548282130527`*^9, 3.669354873572803*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"b13f059c-9a71-4262-bffc-971dc14a9880"],

Cell["solutions:", "Text",
 CellChangeTimes->{{3.669354891369774*^9, 
  3.6693548924272614`*^9}},ExpressionUUID->"fc460505-d159-4db6-950e-\
c54149ccc18c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Psi]i", "[", "t_", "]"}], "=", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "I"}], "*", "\[CapitalDelta]", "*", 
      RowBox[{"t", "/", "2"}]}]], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Psi]i0", "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[CapitalOmega]", "*", 
         RowBox[{"t", "/", "2"}]}], "]"}]}], "+", 
      RowBox[{"I", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["\[CapitalDelta]", "\[CapitalOmega]"], "*", 
          "\[Psi]i0"}], "-", 
         RowBox[{
          FractionBox["Tij", 
           RowBox[{"\[HBar]", " ", "\[CapitalOmega]"}]], "*", "\[Psi]j0"}]}], 
        ")"}], "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[CapitalOmega]", "*", 
         RowBox[{"t", "/", "2"}]}], "]"}]}]}], ")"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Psi]j", "[", "t_", "]"}], "=", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"I", "*", "\[CapitalDelta]", "*", 
      RowBox[{"t", "/", "2"}]}]], "*", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"\[Psi]j0", "*", 
       RowBox[{"Cos", "[", 
        RowBox[{"\[CapitalOmega]", "*", 
         RowBox[{"t", "/", "2"}]}], "]"}]}], "-", 
      RowBox[{"I", "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          FractionBox["\[CapitalDelta]", "\[CapitalOmega]"], "*", 
          "\[Psi]j0"}], "+", 
         RowBox[{
          FractionBox["Tji", 
           RowBox[{"\[HBar]", " ", "\[CapitalOmega]"}]], "*", "\[Psi]i0"}]}], 
        ")"}], "*", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[CapitalOmega]", "*", 
         RowBox[{"t", "/", "2"}]}], "]"}]}]}], ")"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.669354871652439*^9, 3.669354987920424*^9}, {
  3.6693551087932577`*^9, 3.669355109580461*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"f52bc738-0cd7-428b-978f-543848700a00"],

Cell["\<\
check that these satisfy the time-dependent Schr\[ODoubleDot]dinger equation \
in the rotating-wave approximation:\
\>", "Text",
 CellChangeTimes->{{3.669354991440543*^9, 
  3.669355012332684*^9}},ExpressionUUID->"e8e9d0a2-2a5b-4f48-9a21-\
bb34607137ac"],

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"I", "*", "\[HBar]", "*", 
    RowBox[{
     RowBox[{"\[Psi]i", "'"}], "[", "t", "]"}]}], "\[Equal]", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"\[Psi]j", "[", "t", "]"}], "*", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "I"}], "*", "\[CapitalDelta]", "*", "t"}]], "*", "Tij"}]}],
   "]"}]], "Input",
 CellChangeTimes->{{3.669355018973015*^9, 3.6693550465222607`*^9}, {
  3.669368017480238*^9, 3.669368019910303*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"95e191c1-17de-4301-9a97-6a9ddd3247a0"],

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"I", "*", "\[HBar]", "*", 
    RowBox[{
     RowBox[{"\[Psi]j", "'"}], "[", "t", "]"}]}], "\[Equal]", 
   RowBox[{
    FractionBox["1", "2"], 
    RowBox[{"\[Psi]i", "[", "t", "]"}], "*", 
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"I", "*", "\[CapitalDelta]", "*", "t"}]], "*", "Tji"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.669355018973015*^9, 3.6693550762024393`*^9}, {
  3.669368023555283*^9, 3.669368025602812*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"e8c3901d-ece0-484f-9269-252c8f752c3e"],

Cell["check the boundary conditions:", "Text",
 CellChangeTimes->{{3.6693551264344187`*^9, 
  3.669355132812204*^9}},ExpressionUUID->"122ade5d-4453-4c51-8d24-\
c1c65e286113"],

Cell[BoxData[
 RowBox[{"\[Psi]i", "[", "0", "]"}]], "Input",
 CellChangeTimes->{{3.669355133899499*^9, 3.669355134894754*^9}},
 CellLabel->"In[58]:=",ExpressionUUID->"4ad1cca0-2d27-4373-8014-3185b3b3b23b"],

Cell[BoxData[
 RowBox[{"\[Psi]j", "[", "0", "]"}]], "Input",
 CellChangeTimes->{{3.669355133899499*^9, 3.669355136817285*^9}},
 CellLabel->"In[59]:=",ExpressionUUID->"48a80670-8c32-43cf-898b-1d3b9d3329f0"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 778},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 638, 14, 58, "Text",ExpressionUUID->"0248ea2c-ce93-400b-bc7b-0f01fa9b383b"],
Cell[1199, 36, 2633, 48, 46, "Text",ExpressionUUID->"ce9d22cf-bed7-4f38-89c6-6a6c2b6796a0"],
Cell[3835, 86, 478, 10, 35, "Text",ExpressionUUID->"959c0990-994a-4f54-99eb-9e045325bd44"],
Cell[CellGroupData[{
Cell[4338, 100, 373, 11, 99, "Title",ExpressionUUID->"d5619e51-d7ac-4230-9498-3d88a37026cd"],
Cell[CellGroupData[{
Cell[4736, 115, 223, 4, 54, "Subsection",ExpressionUUID->"f7d00a5b-fe84-4957-acee-c2ad031d6c5f"],
Cell[4962, 121, 3230, 105, 178, "Input",ExpressionUUID->"c9db4d67-f855-4741-b0ca-4d64a13bfb5c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8229, 231, 171, 3, 54, "Subsection",ExpressionUUID->"092a37c2-f404-4f88-a165-f2ec8b44979c"],
Cell[8403, 236, 2691, 83, 199, "Input",ExpressionUUID->"0f9a052b-f4a0-4b1b-8c2e-e09e1275ef53"],
Cell[11097, 321, 576, 16, 52, "Input",ExpressionUUID->"e0d43a9b-c56a-492e-a8f2-1223e12840ff"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11710, 342, 157, 3, 54, "Subsection",ExpressionUUID->"a4ebe47f-d84f-4372-8924-ba50dd519ba4"],
Cell[11870, 347, 734, 18, 73, "Input",ExpressionUUID->"30792116-5e5f-4d1a-bc39-66e3ea72ff67"],
Cell[CellGroupData[{
Cell[12629, 369, 170, 3, 45, "Subsubsection",ExpressionUUID->"c0427cef-b056-4ed9-a414-78bd5ad57d55"],
Cell[12802, 374, 194, 3, 35, "Text",ExpressionUUID->"b0273f47-85da-4768-b4f9-432f57c3d6f1"],
Cell[12999, 379, 323, 6, 51, "Input",ExpressionUUID->"4d8ee3a9-26c6-4599-8017-eb339df05ad0"],
Cell[13325, 387, 372, 7, 51, "Input",ExpressionUUID->"b3209e54-6ae4-4ee7-9d57-da87ca1fe1f6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[13746, 400, 171, 3, 54, "Subsection",ExpressionUUID->"2968912b-6981-41c6-81ea-a489f8b1902d"],
Cell[13920, 405, 1640, 41, 102, "Input",ExpressionUUID->"606dfb5f-b825-4082-aacf-9cb55fca9212"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15597, 451, 168, 3, 67, "Section",ExpressionUUID->"0ecc3504-7971-4e4a-b6f6-391d088a35c2"],
Cell[CellGroupData[{
Cell[15790, 458, 174, 3, 54, "Subsection",ExpressionUUID->"fb9f3264-f7cd-4dcb-964a-892e66be37c1"],
Cell[15967, 463, 352, 9, 30, "Input",ExpressionUUID->"5cf44b7b-70b3-4b01-bd9b-009a6809e390"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16356, 477, 170, 3, 54, "Subsection",ExpressionUUID->"5889bd20-dda0-4948-8b44-7a3d9e53b478"],
Cell[16529, 482, 533, 13, 30, "Input",ExpressionUUID->"2e969dff-d169-49c9-a4c3-6fe3c891536c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17099, 500, 178, 3, 54, "Subsection",ExpressionUUID->"7a771b83-4d79-4aa0-b4e1-de000cfde278"],
Cell[17280, 505, 385, 10, 51, "Input",ExpressionUUID->"4a20c6f7-6020-4d51-8556-cc4aa16c822f"],
Cell[CellGroupData[{
Cell[17690, 519, 167, 3, 45, "Subsubsection",ExpressionUUID->"aa21d0dc-aa07-4256-8448-01f234c06761"],
Cell[17860, 524, 487, 12, 30, "Input",ExpressionUUID->"d160ba3f-b9c3-4bfb-a5e1-d9c08e573b8e"],
Cell[18350, 538, 599, 14, 30, "Input",ExpressionUUID->"dc216f7b-674a-47f8-a4d1-a273ef5136d2"],
Cell[18952, 554, 429, 11, 30, "Input",ExpressionUUID->"a1bd8e24-1942-4ac6-a495-57577a4319aa"],
Cell[19384, 567, 338, 7, 30, "Input",ExpressionUUID->"16c0bb58-1d81-4d7a-a7b7-964749ff155b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19759, 579, 168, 3, 45, "Subsubsection",ExpressionUUID->"b052148f-b033-47e0-8330-7a659a60d6d2"],
Cell[19930, 584, 426, 11, 30, "Input",ExpressionUUID->"2b5334b5-20e1-4a1c-ae36-aebba2103646"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20393, 600, 167, 3, 45, "Subsubsection",ExpressionUUID->"f7a3a717-24b9-49ba-a961-a8618c938635"],
Cell[20563, 605, 629, 16, 30, "Input",ExpressionUUID->"abca0ef6-9551-415f-8a4d-526e8926bc5c"],
Cell[21195, 623, 733, 17, 30, "Input",ExpressionUUID->"54c9e828-1367-4792-8bb4-3527894d9eea"],
Cell[21931, 642, 292, 6, 30, "Input",ExpressionUUID->"bed6d2b8-cfc0-4d73-a158-235e87fb3ae1"],
Cell[22226, 650, 294, 6, 30, "Input",ExpressionUUID->"e1ce08dc-f179-41c2-97da-d7032841773f"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[22569, 662, 217, 4, 54, "Subsection",ExpressionUUID->"63db787c-3e91-428c-99b3-cbe79a53ab30"],
Cell[22789, 668, 576, 14, 30, "Input",ExpressionUUID->"4d8eac5f-9425-4d2e-80cf-a1019ad6e780"],
Cell[23368, 684, 618, 13, 30, "Input",ExpressionUUID->"e9f31a7f-1298-4229-8112-91f5fd35a080"],
Cell[23989, 699, 182, 3, 35, "Text",ExpressionUUID->"8c6af984-f816-424a-8af4-975f7b21e02d"],
Cell[24174, 704, 555, 12, 51, "Input",ExpressionUUID->"41914a18-04f2-47ef-8971-f2785f9a0829"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[24778, 722, 173, 3, 67, "Section",ExpressionUUID->"79e71623-2937-4f08-b034-1479ccccf2f1"],
Cell[CellGroupData[{
Cell[24976, 729, 159, 3, 54, "Subsection",ExpressionUUID->"065259d8-1f6f-4c08-b22c-a406048ece59"],
Cell[25138, 734, 1713, 50, 73, "Input",ExpressionUUID->"f9b6cfa4-a437-4819-b97b-ca9ffedcebd0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26888, 789, 176, 3, 54, "Subsection",ExpressionUUID->"04bce309-40c8-44f9-aa92-426a5843f595"],
Cell[27067, 794, 339, 10, 35, "Text",ExpressionUUID->"b0d29e57-c93b-414c-8c62-16392e123ab0"],
Cell[27409, 806, 569, 17, 73, "Input",ExpressionUUID->"680c7f48-8f25-43a3-8b3b-2c4308d9664e"],
Cell[27981, 825, 508, 15, 35, "Text",ExpressionUUID->"079141a1-7658-4d4c-88c7-cdca95d62b57"],
Cell[28492, 842, 429, 11, 30, "Input",ExpressionUUID->"14cbfeb7-829e-410c-9ab6-8a4b51c99c70"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28958, 858, 217, 4, 54, "Subsection",ExpressionUUID->"e3f570ad-8f38-4379-8e92-f088605e6024"],
Cell[29178, 864, 167, 3, 35, "Text",ExpressionUUID->"23239481-0b4a-46c1-b5bd-6f04c0460691"],
Cell[29348, 869, 1683, 41, 33, "Input",ExpressionUUID->"11008416-11ef-4069-826c-ef9995e09b78"],
Cell[31034, 912, 161, 3, 35, "Text",ExpressionUUID->"a1c3c792-48f9-46b5-9392-91714698fd7a"],
Cell[31198, 917, 2272, 66, 77, "Input",ExpressionUUID->"d3c4a2e9-767c-439a-bb42-abdd694ac188"],
Cell[33473, 985, 149, 3, 35, "Text",ExpressionUUID->"4e8354d2-6482-427d-9b56-16b131e1179f"],
Cell[33625, 990, 604, 15, 33, "Input",ExpressionUUID->"ae0e9e9d-f046-4c4a-90f6-0a048547b312"],
Cell[34232, 1007, 604, 15, 33, "Input",ExpressionUUID->"1abb4130-5f0d-4c3e-8382-7d4b9bca13c2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34873, 1027, 177, 3, 54, "Subsection",ExpressionUUID->"33fe651e-0ad8-45bf-b849-b29bd5faf252"],
Cell[35053, 1032, 153, 3, 35, "Text",ExpressionUUID->"7befd331-a613-4748-b443-62fee30928f8"],
Cell[35209, 1037, 365, 8, 48, "Input",ExpressionUUID->"05b6516a-3aa1-4495-9bde-212737ab37e1"],
Cell[35577, 1047, 169, 3, 35, "Text",ExpressionUUID->"1371c1fa-e7aa-4605-bae1-ca6dee68fbd5"],
Cell[35749, 1052, 396, 10, 67, "Input",ExpressionUUID->"b13f059c-9a71-4262-bffc-971dc14a9880"],
Cell[36148, 1064, 154, 3, 35, "Text",ExpressionUUID->"fc460505-d159-4db6-950e-c54149ccc18c"],
Cell[36305, 1069, 1950, 56, 88, "Input",ExpressionUUID->"f52bc738-0cd7-428b-978f-543848700a00"],
Cell[38258, 1127, 264, 6, 35, "Text",ExpressionUUID->"e8e9d0a2-2a5b-4f48-9a21-bb34607137ac"],
Cell[38525, 1135, 603, 15, 47, "Input",ExpressionUUID->"95e191c1-17de-4301-9a97-6a9ddd3247a0"],
Cell[39131, 1152, 581, 14, 47, "Input",ExpressionUUID->"e8c3901d-ece0-484f-9269-252c8f752c3e"],
Cell[39715, 1168, 174, 3, 35, "Text",ExpressionUUID->"122ade5d-4453-4c51-8d24-c1c65e286113"],
Cell[39892, 1173, 205, 3, 30, "Input",ExpressionUUID->"4ad1cca0-2d27-4373-8014-3185b3b3b23b"],
Cell[40100, 1178, 205, 3, 30, "Input",ExpressionUUID->"48a80670-8c32-43cf-898b-1d3b9d3329f0"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> SpinOperators.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      8706,        240]
NotebookOptionsPosition[      7995,        220]
NotebookOutlinePosition[      8348,        236]
CellTagsIndexPosition[      8305,        233]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This Mathematica code is part of the lecture script ",
 StyleBox["Introduction to Computational Quantum Mechanics",
  FontSlant->"Italic"],
 " by Roman Schmied. It is licensed under a ",
 ButtonBox["Creative Commons Attribution-ShareAlike 4.0 International License",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://creativecommons.org/licenses/by-sa/4.0/"], None},
  ButtonNote->"http://creativecommons.org/licenses/by-sa/4.0/"],
 "."
}], "Text",
 CellChangeTimes->{{3.669434091682116*^9, 3.669434147842166*^9}, {
  3.669435842013185*^9, 3.669435866952169*^9}, {3.669435915352921*^9, 
  3.669435921977655*^9}},ExpressionUUID->"bfc573c7-1de8-4831-8927-\
b1008df14fea"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJztWltPXFUUJuqDMSnhnYdiJCmYYKimXl5aTH3xDWtMfKlCFRuThhJobEgw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    "], {{0, 31}, {88, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{88, 31},
  PlotRange->{{0, 88}, {0, 31}}]], "Text",
 CellChangeTimes->{
  3.669607172458665*^9},ExpressionUUID->"bddb2bf5-ef65-4df8-826c-\
ef9582fde010"],

Cell[TextData[{
 "You can download the associated lecture script at ",
 ButtonBox["http://arxiv.org/abs/1403.7050",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://arxiv.org/abs/1403.7050"], None},
  ButtonNote->"http://arxiv.org/abs/1403.7050"]
}], "Text",
 CellChangeTimes->{{3.669434151914299*^9, 3.669434159778274*^9}, {
  3.669435746836981*^9, 3.669435760656741*^9}, {3.669435890511055*^9, 
  3.6694358923333282`*^9}, {3.682249511793805*^9, 
  3.6822495125233717`*^9}},ExpressionUUID->"35c6cbb1-f834-4921-b7b7-\
2bc8ded8596f"],

Cell[CellGroupData[{

Cell["quantum-mechanical spin and angular momentum operators", "Title",
 CellChangeTimes->{{3.669352573273164*^9, 3.669352578882872*^9}, {
  3.751372092064364*^9, 
  3.7513720922900248`*^9}},ExpressionUUID->"f967e13b-74c7-473f-9c15-\
e8adacf21684"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SpinQ", "[", "S_", "]"}], ":=", 
  RowBox[{
   RowBox[{"IntegerQ", "[", 
    RowBox[{"2", "S"}], "]"}], "&&", 
   RowBox[{"S", "\[GreaterEqual]", "0"}]}]}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"splus", "[", "0", "]"}], "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"{", "0", "}"}], "}"}], "//", "SparseArray"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"splus", "[", 
   RowBox[{"S_", "?", "SpinQ"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"splus", "[", "S", "]"}], "=", " ", 
   RowBox[{"SparseArray", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Band", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "2"}], "}"}], "]"}], "\[Rule]", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"S", 
           RowBox[{"(", 
            RowBox[{"S", "+", "1"}], ")"}]}], "-", 
          RowBox[{"M", 
           RowBox[{"(", 
            RowBox[{"M", "+", "1"}], ")"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"M", ",", 
          RowBox[{"S", "-", "1"}], ",", 
          RowBox[{"-", "S"}], ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "S"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "S"}], "+", "1"}]}], "}"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"sminus", "[", 
   RowBox[{"S_", "?", "SpinQ"}], "]"}], ":=", 
  RowBox[{"Transpose", "[", 
   RowBox[{"splus", "[", "S", "]"}], "]"}]}], "\n", 
 RowBox[{
  RowBox[{"sx", "[", 
   RowBox[{"S_", "?", "SpinQ"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"sx", "[", "S", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"splus", "[", "S", "]"}], "+", 
      RowBox[{"sminus", "[", "S", "]"}]}], ")"}], "/", "2"}]}]}], "\n", 
 RowBox[{
  RowBox[{"sy", "[", 
   RowBox[{"S_", "?", "SpinQ"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"sy", "[", "S", "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"splus", "[", "S", "]"}], "-", 
      RowBox[{"sminus", "[", "S", "]"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", "I"}], ")"}]}]}]}], "\n", 
 RowBox[{
  RowBox[{"sz", "[", 
   RowBox[{"S_", "?", "SpinQ"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"sz", "[", "S", "]"}], "=", 
   RowBox[{"SparseArray", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Band", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1"}], "}"}], "]"}], "\[Rule]", 
      RowBox[{"Range", "[", 
       RowBox[{"S", ",", 
        RowBox[{"-", "S"}], ",", 
        RowBox[{"-", "1"}]}], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "S"}], "+", "1"}], ",", 
       RowBox[{
        RowBox[{"2", "S"}], "+", "1"}]}], "}"}]}], "]"}]}]}], "\n", 
 RowBox[{
  RowBox[{"id", "[", 
   RowBox[{"S_", "?", "SpinQ"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"id", "[", "S", "]"}], "=", 
   RowBox[{"IdentityMatrix", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"2", "S"}], "+", "1"}], ",", "SparseArray"}], 
    "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.669352559553863*^9, 3.669352619543499*^9}, {
  3.755238358368855*^9, 
  3.7552383852313957`*^9}},ExpressionUUID->"957d6478-c6db-457b-aa42-\
3d091970e471"]
}, Open  ]]
},
WindowSize->{1280, 778},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 695, 15, 58, "Text",ExpressionUUID->"bfc573c7-1de8-4831-8927-b1008df14fea"],
Cell[1256, 37, 2693, 50, 46, "Text",ExpressionUUID->"bddb2bf5-ef65-4df8-826c-ef9582fde010"],
Cell[3952, 89, 541, 12, 35, "Text",ExpressionUUID->"35c6cbb1-f834-4921-b7b7-2bc8ded8596f"],
Cell[CellGroupData[{
Cell[4518, 105, 248, 4, 98, "Title",ExpressionUUID->"f967e13b-74c7-473f-9c15-e8adacf21684"],
Cell[4769, 111, 3210, 106, 178, "Input",ExpressionUUID->"957d6478-c6db-457b-aa42-3d091970e471"]
}, Open  ]]
}
]
*)



==> WignerDistribution.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.4' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     24761,        614]
NotebookOptionsPosition[     23104,        581]
NotebookOutlinePosition[     23457,        597]
CellTagsIndexPosition[     23414,        594]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 "This Mathematica code is part of the lecture script ",
 StyleBox["Introduction to Computational Quantum Mechanics",
  FontSlant->"Italic"],
 " by Roman Schmied. It is licensed under a ",
 ButtonBox["Creative Commons Attribution-ShareAlike 4.0 International License",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://creativecommons.org/licenses/by-sa/4.0/"], None},
  ButtonNote->"http://creativecommons.org/licenses/by-sa/4.0/"],
 "."
}], "Text",
 CellChangeTimes->{{3.669434091682116*^9, 3.669434147842166*^9}, {
  3.669435842013185*^9, 3.669435866952169*^9}, {3.669435915352921*^9, 
  3.669435921977655*^9}},ExpressionUUID->"7fcb2e9b-b06d-42a4-8da4-\
c81d536dd4fb"],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJztWltPXFUUJuqDMSnhnYdiJCmYYKimXl5aTH3xDWtMfKlCFRuThhJobEgw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    "], {{0, 31}, {88, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  DefaultBaseStyle->"ImageGraphics",
  ImageSize->Automatic,
  ImageSizeRaw->{88, 31},
  PlotRange->{{0, 88}, {0, 31}}]], "Text",
 CellChangeTimes->{
  3.669607172458665*^9},ExpressionUUID->"84e34c6f-5532-4728-96f8-\
ecc8367a152c"],

Cell[TextData[{
 "You can download the associated lecture script at ",
 ButtonBox["http://arxiv.org/abs/1403.7050",
  BaseStyle->"Hyperlink",
  ButtonData->{
    URL["http://arxiv.org/abs/1403.7050"], None},
  ButtonNote->"http://arxiv.org/abs/1403.7050"]
}], "Text",
 CellChangeTimes->{{3.669434151914299*^9, 3.669434159778274*^9}, {
  3.669435746836981*^9, 3.669435760656741*^9}, {3.669435890511055*^9, 
  3.6694358923333282`*^9}, {3.682242719652669*^9, 
  3.6822427205773983`*^9}},ExpressionUUID->"fbe28947-231d-4e38-9673-\
8d801432ef0b"],

Cell[CellGroupData[{

Cell["Wigner quasi-probability distribution", "Title",
 CellChangeTimes->{{3.669356489273039*^9, 3.669356492332947*^9}, {
  3.672571380907549*^9, 3.6725713873462048`*^9}, {3.682678290678982*^9, 
  3.68267833186395*^9}, {3.682764418521792*^9, 3.682764435924129*^9}, {
  3.682913374723269*^9, 3.682913383085833*^9}, {3.684583820882689*^9, 
  3.684583827843173*^9}, {3.689489630751343*^9, 3.689489648820651*^9}, {
  3.68949679090869*^9, 3.689496792954131*^9}, {3.696437853362838*^9, 
  3.696437863201168*^9}, {3.6965323116345263`*^9, 3.69653232140583*^9}, {
  3.751372012648527*^9, 
  3.751372012865018*^9}},ExpressionUUID->"5c0a031c-37b3-4f7b-8efe-\
a7ce306a09f8"],

Cell[TextData[{
 "The Wigner quasi-probability distribution of a density operator ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["\[Rho]", "^"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "68559dbc-ea8e-449b-805b-1168ba122681"],
 " is"
}], "Text",
 CellChangeTimes->{{3.735636194316833*^9, 3.735636214808178*^9}, {
  3.735636299584506*^9, 
  3.735636299952598*^9}},ExpressionUUID->"25e92884-d9f6-430f-ab35-\
29ce26b0f719"],

Cell[BoxData[
 FormBox[
  RowBox[{
   RowBox[{"W", "(", 
    RowBox[{"x", ",", "k"}], ")"}], "=", 
   RowBox[{
    FractionBox["1", "\[Pi]"], 
    RowBox[{
     SubsuperscriptBox["\[Integral]", 
      RowBox[{"-", "\[Infinity]"}], "\[Infinity]"], 
     RowBox[{
      RowBox[{"\[DifferentialD]", "y"}], 
      RowBox[{"\[LeftAngleBracket]", 
       RowBox[{"x", "-", 
        RowBox[{"y", 
         RowBox[{"\[LeftBracketingBar]", 
          OverscriptBox["\[Rho]", "^"], "\[RightBracketingBar]"}], "x"}], "+",
         "y"}], "\[RightAngleBracket]"}], 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"2", "\[ImaginaryI]", " ", "k", " ", "y"}]]}]}]}]}], 
  TraditionalForm]], "DisplayFormulaNumbered",
 CellChangeTimes->{{3.735636302647935*^9, 
  3.7356363986072083`*^9}},ExpressionUUID->"06de369f-969f-4e21-a890-\
70587dcfc60b"],

Cell[CellGroupData[{

Cell["definitions", "Subsection",
 CellChangeTimes->{{3.696533204819661*^9, 
  3.6965332060015383`*^9}},ExpressionUUID->"7697590e-1cab-4962-bcdc-\
4df714dd4047"],

Cell[TextData[{
 "calculate the ",
 Cell[BoxData[
  FormBox["k", TraditionalForm]],ExpressionUUID->
  "778318ff-add6-48be-95cf-f50258936866"],
 "-dependent Wigner distribution of a pure state with coefficient vector ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["v", "\[RightVector]"], TraditionalForm]],ExpressionUUID->
  "1a015592-12f1-49ce-a529-74010b8a4b29"],
 " on the spatial grid\nreturn a function of one parameter ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Kappa]", "=", 
    RowBox[{"k", " ", "a"}]}], TraditionalForm]],ExpressionUUID->
  "109213f7-1a43-4cc5-803e-271c69bfe926"],
 "\n- ",
 Cell[BoxData[
  FormBox["a", TraditionalForm]],ExpressionUUID->
  "46105b08-f0fd-4b67-add5-c208f67ff69c"],
 " is the size of the grid\n- ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "8b687c77-306f-4507-89c6-475c1327514f"],
 " is the number of grid points (the length of the vector ",
 Cell[BoxData[
  FormBox[
   OverscriptBox["v", "\[RightVector]"], TraditionalForm]],ExpressionUUID->
  "94d95ed9-932c-41a1-88b8-21f14a11e10e"],
 ")\n- ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalDelta]", "=", 
    FractionBox["a", 
     RowBox[{"n", "+", "1"}]]}], TraditionalForm]],ExpressionUUID->
  "4bbbadc0-35bd-42d0-8690-8d999bd6d884"],
 " is the grid spacing\n- ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["v", "j"], "=", 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{"j", "|", "\[Psi]"}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "38c7eb99-0f83-4e48-b8a7-ecfbdb773aac"],
 " is the projection of the pure state onto the ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["j", "th"], TraditionalForm]],
  FormatType->"TraditionalForm",ExpressionUUID->
  "52977b91-324b-4c72-9673-f9a74ae560c6"],
 " spatial basis function"
}], "Text",
 CellChangeTimes->{{3.684122683674528*^9, 3.684122690801345*^9}, {
  3.684122744824644*^9, 3.684122746750985*^9}, {3.684123531732957*^9, 
  3.6841235399340477`*^9}, {3.684554110003357*^9, 3.684554121500444*^9}, {
  3.689684180539316*^9, 3.689684181146093*^9}, {3.696532849644061*^9, 
  3.69653288796278*^9}, {3.6965330757464237`*^9, 3.696533132044814*^9}, {
  3.696533215941654*^9, 3.696533236387302*^9}, {3.696534095932616*^9, 
  3.696534107652169*^9}, {3.7332059061229486`*^9, 3.733205917301057*^9}, {
  3.733210155195997*^9, 3.73321016219687*^9}, {3.735061177474017*^9, 
  3.7350611774741297`*^9}, {3.735636092977955*^9, 3.7356361624835663`*^9}, {
  3.7356362307550583`*^9, 3.7356362925787687`*^9}, {3.735636423963317*^9, 
  3.73563643249165*^9}},ExpressionUUID->"05bb99fa-153c-410f-8faf-\
5263680124c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WignerDistribution", "[", 
   RowBox[{"v_", "?", "VectorQ"}], "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"nmax", "=", 
      RowBox[{"Length", "[", "v", "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
    
    RowBox[{"Function", "[", 
     RowBox[{"\[Kappa]", ",", 
      RowBox[{"Evaluate", "[", "\[IndentingNewLine]", 
       RowBox[{
        FractionBox[
         RowBox[{"Sinc", "[", 
          FractionBox["\[Kappa]", 
           RowBox[{"nmax", "+", "1"}]], "]"}], "\[Pi]"], "\[Times]", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"v", "\[LeftDoubleBracket]", 
                RowBox[{"j", "-", "m"}], "\[RightDoubleBracket]"}], 
               RowBox[{"Conjugate", "[", 
                RowBox[{"v", "\[LeftDoubleBracket]", 
                 RowBox[{"j", "+", "m"}], "\[RightDoubleBracket]"}], "]"}], 
               RowBox[{"Exp", "[", 
                FractionBox[
                 RowBox[{"2", "\[ImaginaryI]", " ", "\[Kappa]", " ", "m"}], 
                 RowBox[{"nmax", "+", "1"}]], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", 
                RowBox[{"-", 
                 RowBox[{"Min", "[", 
                  RowBox[{
                   RowBox[{"j", "-", "1"}], ",", 
                   RowBox[{"nmax", "-", "j"}]}], "]"}]}], ",", 
                RowBox[{"Min", "[", 
                 RowBox[{
                  RowBox[{"j", "-", "1"}], ",", 
                  RowBox[{"nmax", "-", "j"}]}], "]"}]}], "}"}]}], "]"}], "//",
             "Re"}], "//", "ComplexExpand"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "0", ",", 
            RowBox[{"nmax", "+", "1"}]}], "}"}]}], "]"}]}], "]"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6841227245487223`*^9, 3.684122830237604*^9}, {
   3.684122864594195*^9, 3.6841228669675837`*^9}, {3.684123404855945*^9, 
   3.684123412071602*^9}, {3.684123864076064*^9, 3.684123865291625*^9}, {
   3.6841251788234577`*^9, 3.684125184695759*^9}, {3.68412629667706*^9, 
   3.684126308972628*^9}, {3.684553551369974*^9, 3.6845536225491133`*^9}, {
   3.684553713404811*^9, 3.684553718444765*^9}, {3.684553762544963*^9, 
   3.684553773828665*^9}, {3.684553989853073*^9, 3.684554018810454*^9}, {
   3.6845545003212023`*^9, 3.684554500460227*^9}, {3.689684190890637*^9, 
   3.689684194107884*^9}, {3.694944781825428*^9, 3.694944816475986*^9}, {
   3.6965326107268476`*^9, 3.6965326712302847`*^9}, 3.6965327102286777`*^9, {
   3.696532758028421*^9, 3.696532806096507*^9}, {3.696532894664604*^9, 
   3.696532896222192*^9}, {3.696533139676977*^9, 3.696533172157187*^9}, {
   3.696533868338451*^9, 3.696533874126708*^9}, {3.696534060917121*^9, 
   3.696534091767954*^9}, {3.6965342047541237`*^9, 3.696534236153768*^9}, {
   3.70220527233394*^9, 3.702205274112383*^9}, {3.7332058999279346`*^9, 
   3.733205927099094*^9}, 3.733206040747456*^9, {3.735640088191555*^9, 
   3.7356401091426077`*^9}},ExpressionUUID->"61f58ca2-8ee0-4db6-ac48-\
b7d98990e292"],

Cell[TextData[{
 "same for a mixed state with coefficient matrix ",
 Cell[BoxData[
  FormBox["R", TraditionalForm]],ExpressionUUID->
  "b97349da-8fac-482b-861d-3448ee3d4b6c"],
 ":"
}], "Text",
 CellChangeTimes->{{3.6896841741707067`*^9, 3.689684176928788*^9}, {
  3.6965332385431213`*^9, 3.696533241532897*^9}, {3.733210124952444*^9, 
  3.7332101311696463`*^9}},ExpressionUUID->"731ad19b-6961-4403-9d32-\
27e0596dc76c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WignerDistribution", "[", 
   RowBox[{"R_", "/;", 
    RowBox[{
     RowBox[{"MatrixQ", "[", 
      RowBox[{"R", ",", "NumericQ"}], "]"}], "\[And]", 
     RowBox[{
      RowBox[{"Length", "[", "R", "]"}], "\[Equal]", 
      RowBox[{"Length", "[", 
       RowBox[{"R", "\[Transpose]"}], "]"}]}]}]}], "]"}], ":=", 
  RowBox[{"With", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"nmax", "=", 
      RowBox[{"Length", "[", "R", "]"}]}], "}"}], ",", "\[IndentingNewLine]", 
    
    RowBox[{"Function", "[", 
     RowBox[{"\[Kappa]", ",", 
      RowBox[{"Evaluate", "[", "\[IndentingNewLine]", 
       RowBox[{
        FractionBox[
         RowBox[{"Sinc", "[", 
          FractionBox["\[Kappa]", 
           RowBox[{"nmax", "+", "1"}]], "]"}], "\[Pi]"], "\[Times]", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{"R", "\[LeftDoubleBracket]", 
                RowBox[{
                 RowBox[{"j", "-", "m"}], ",", 
                 RowBox[{"j", "+", "m"}]}], "\[RightDoubleBracket]"}], 
               RowBox[{"Exp", "[", 
                FractionBox[
                 RowBox[{"2", "\[ImaginaryI]", " ", "\[Kappa]", " ", "m"}], 
                 RowBox[{"nmax", "+", "1"}]], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"m", ",", 
                RowBox[{"-", 
                 RowBox[{"Min", "[", 
                  RowBox[{
                   RowBox[{"j", "-", "1"}], ",", 
                   RowBox[{"nmax", "-", "j"}]}], "]"}]}], ",", 
                RowBox[{"Min", "[", 
                 RowBox[{
                  RowBox[{"j", "-", "1"}], ",", 
                  RowBox[{"nmax", "-", "j"}]}], "]"}]}], "}"}]}], "]"}], "//",
             "Re"}], "//", "ComplexExpand"}], ",", 
          RowBox[{"{", 
           RowBox[{"j", ",", "0", ",", 
            RowBox[{"nmax", "+", "1"}]}], "}"}]}], "]"}]}], "]"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.6841227245487223`*^9, 3.684122830237604*^9}, {
   3.684122864594195*^9, 3.6841228669675837`*^9}, {3.684123404855945*^9, 
   3.684123412071602*^9}, {3.684123864076064*^9, 3.684123865291625*^9}, {
   3.6841251788234577`*^9, 3.684125184695759*^9}, {3.68412629667706*^9, 
   3.684126308972628*^9}, {3.684553551369974*^9, 3.6845536225491133`*^9}, {
   3.684553713404811*^9, 3.684553718444765*^9}, {3.684553762544963*^9, 
   3.684553773828665*^9}, {3.684553989853073*^9, 3.684554018810454*^9}, {
   3.6845545003212023`*^9, 3.684554500460227*^9}, {3.689684165869712*^9, 
   3.68968421701374*^9}, {3.694945007482449*^9, 3.694945025190855*^9}, {
   3.6949450579528217`*^9, 3.694945081443429*^9}, {3.696523936273672*^9, 
   3.6965239364544153`*^9}, {3.696526718441389*^9, 3.696526726156246*^9}, {
   3.696532567923524*^9, 3.696532568346895*^9}, {3.696532686655891*^9, 
   3.696532726751639*^9}, {3.696532816906107*^9, 3.696532844567569*^9}, {
   3.696533177279193*^9, 3.696533195688635*^9}, {3.6965357636840467`*^9, 
   3.696535786066341*^9}, {3.696535830296558*^9, 3.696535845074924*^9}, 
   3.696535884582222*^9, {3.696582344930059*^9, 3.69658235581145*^9}, {
   3.733210135486423*^9, 3.73321014642028*^9}, {3.735640117104311*^9, 
   3.735640130126994*^9}},ExpressionUUID->"74a7fc0a-f08b-4067-9d94-\
35f843cf1f37"]
}, Open  ]],

Cell[CellGroupData[{

Cell["plotting", "Subsection",
 CellChangeTimes->{{3.696535959423336*^9, 
  3.6965359614122877`*^9}},ExpressionUUID->"015d53f6-d7f0-4e22-977e-\
b9d48bfefb88"],

Cell[TextData[{
 "plot the Wigner function of a pure state with coefficient vector ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Y", "=", 
    OverscriptBox["v", "\[RightVector]"]}], TraditionalForm]],ExpressionUUID->
  "ecc64d40-3c2a-4b2d-a87b-1e33f7f8e3b4"],
 " or density matrix ",
 Cell[BoxData[
  FormBox[
   RowBox[{"Y", "=", "R"}], TraditionalForm]],ExpressionUUID->
  "d3d82df3-c25c-4359-ac19-c54bc2069d0d"],
 ":\n(needs the grid coordinates, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"x", "\[Element]", 
    RowBox[{"[", 
     RowBox[{
      SubscriptBox["x", "min"], ",", 
      SubscriptBox["x", "max"]}], "]"}]}], TraditionalForm]],ExpressionUUID->
  "0b908470-25a0-4767-8e0e-c3ca5bf007d6"],
 ", for labeling the axes; ",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", "=", 
    RowBox[{
     SubscriptBox["x", "max"], "-", 
     SubscriptBox["x", "min"]}]}], TraditionalForm]],ExpressionUUID->
  "75567d87-25d5-4e37-af0d-441356e5a0d7"],
 ")\ncolor scale is ",
 Cell[BoxData[
  FormBox[
   RowBox[{"[", 
    RowBox[{
     RowBox[{"-", 
      FormBox[
       FractionBox["1", "\[Pi]"],
       TraditionalForm]}], ",", 
     RowBox[{"+", 
      FormBox[
       FractionBox["1", "\[Pi]"],
       TraditionalForm]}]}], "]"}], TraditionalForm]],ExpressionUUID->
  "7af7d2f2-3815-400e-ab35-084197e58a19"],
 " with ",
 Cell[BoxData[
  FormBox[
   RowBox[{"-", 
    FormBox[
     FractionBox["1", "\[Pi]"],
     TraditionalForm]}], TraditionalForm]],ExpressionUUID->
  "ff749b24-c947-4fa2-9f79-805fbea8cd48"],
 "=blue, ",
 Cell[BoxData[
  FormBox["0", TraditionalForm]],ExpressionUUID->
  "9759bd55-58b0-4a2b-8d55-679020607c78"],
 "=white, ",
 Cell[BoxData[
  FormBox[
   RowBox[{"+", 
    FractionBox["1", "\[Pi]"]}], TraditionalForm]],ExpressionUUID->
  "b9f2d9d2-4612-4d43-bbfe-e3fba7b83678"],
 "=red"
}], "Text",
 CellChangeTimes->{{3.696535963129311*^9, 3.69653597331999*^9}, {
  3.6965361356512623`*^9, 3.6965361470612698`*^9}, {3.696579844268025*^9, 
  3.696579871030807*^9}, {3.7332059902221947`*^9, 3.733205994471569*^9}, {
  3.735061182159693*^9, 3.73506118215981*^9}, {3.735102062878407*^9, 
  3.735102126369197*^9}, {3.735102400783058*^9, 3.73510240887987*^9}, {
  3.735102513492247*^9, 
  3.7351025219266453`*^9}},ExpressionUUID->"0d90b637-bb83-4f71-a42f-\
669a28bc0d37"],

Cell[BoxData[
 RowBox[{
  RowBox[{"WignerDistributionPlot", "[", 
   RowBox[{
    RowBox[{"Y_", "/;", 
     RowBox[{
      RowBox[{"VectorQ", "[", 
       RowBox[{"Y", ",", "NumericQ"}], "]"}], "\[Or]", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"MatrixQ", "[", 
         RowBox[{"Y", ",", "NumericQ"}], "]"}], "\[And]", 
        RowBox[{
         RowBox[{"Length", "[", "Y", "]"}], "\[Equal]", 
         RowBox[{"Length", "[", 
          RowBox[{"Y", "\[Transpose]"}], "]"}]}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"xmin_", "?", "NumericQ"}], ",", 
       RowBox[{"xmax_", "?", "NumericQ"}]}], "}"}], "/;", 
     RowBox[{"xmax", ">", "xmin"}]}]}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"nmax", ",", "qmax", ",", "w", ",", "W"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{"(*", " ", 
     RowBox[{"number", " ", "of", " ", "grid", " ", "points"}], " ", "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"nmax", "=", 
      RowBox[{"Length", "[", "Y", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"calculate", " ", "the", " ", "Wigner", " ", "distribution"}], 
      " ", "*)"}], "\[IndentingNewLine]", 
     RowBox[{"w", "=", 
      RowBox[{"WignerDistribution", "[", "Y", "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{
      "evaluate", " ", "it", " ", "on", " ", "the", " ", "natural", " ", 
       "dimensionless", " ", "momentum", " ", "grid"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"qmax", "=", 
      RowBox[{"Floor", "[", 
       FractionBox["nmax", "2"], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"W", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"w", "[", 
         RowBox[{"q", " ", "\[Pi]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"q", ",", 
          RowBox[{"-", "qmax"}], ",", "qmax"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", " ", 
      RowBox[{"make", " ", "a", " ", "plot"}], " ", "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"ArrayPlot", "[", 
      RowBox[{"W", ",", 
       RowBox[{"FrameTicks", "\[Rule]", "Automatic"}], ",", 
       RowBox[{"DataRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"xmin", ",", "xmax"}], "}"}], ",", 
          RowBox[{
           FractionBox[
            RowBox[{"qmax", " ", "\[Pi]"}], 
            RowBox[{"xmax", "-", "xmin"}]], 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}]}], "}"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"xmin", ",", "xmax"}], "}"}], ",", 
          RowBox[{
           FractionBox[
            RowBox[{"qmax", " ", "\[Pi]"}], 
            RowBox[{"xmax", "-", "xmin"}]], 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"-", "1"}], ",", "1"}], "}"}]}]}], "}"}]}], ",", 
       RowBox[{"AspectRatio", "\[Rule]", 
        RowBox[{"1", "/", "GoldenRatio"}]}], ",", 
       RowBox[{"ColorFunctionScaling", "\[Rule]", "False"}], ",", 
       RowBox[{"ColorFunction", "\[Rule]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Blend", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"Blue", ",", "White", ",", "Red"}], "}"}], ",", 
            FractionBox[
             RowBox[{
              RowBox[{"\[Pi]", "#"}], "+", "1"}], "2"]}], "]"}], "&"}], 
         ")"}]}]}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.6965359845306787`*^9, 3.6965361307427692`*^9}, {
  3.6965362532082663`*^9, 3.696536254635394*^9}, {3.696537441382687*^9, 
  3.696537441572617*^9}, {3.696579875806356*^9, 3.696579915028823*^9}, {
  3.696579945717936*^9, 3.696579949129374*^9}, {3.696580164085631*^9, 
  3.6965801642096767`*^9}, {3.7332059983368597`*^9, 3.733206006193927*^9}, {
  3.735102334910421*^9, 3.7351023604926157`*^9}, {3.735102422800293*^9, 
  3.735102455315316*^9}, {3.7351025530459127`*^9, 3.735102568267737*^9}, {
  3.73564013984133*^9, 3.7356401531523123`*^9}, {3.745133443679528*^9, 
  3.7451334472326517`*^9}},ExpressionUUID->"5fd1fde3-a2ca-489e-9618-\
d0955dd1f225"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1280, 778},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 695, 15, 58, "Text",ExpressionUUID->"7fcb2e9b-b06d-42a4-8da4-c81d536dd4fb"],
Cell[1256, 37, 2693, 50, 46, "Text",ExpressionUUID->"84e34c6f-5532-4728-96f8-ecc8367a152c"],
Cell[3952, 89, 541, 12, 35, "Text",ExpressionUUID->"fbe28947-231d-4e38-9673-8d801432ef0b"],
Cell[CellGroupData[{
Cell[4518, 105, 662, 10, 98, "Title",ExpressionUUID->"5c0a031c-37b3-4f7b-8efe-a7ce306a09f8"],
Cell[5183, 117, 448, 12, 35, "Text",ExpressionUUID->"25e92884-d9f6-430f-ab35-29ce26b0f719"],
Cell[5634, 131, 838, 23, 43, "DisplayFormulaNumbered",ExpressionUUID->"06de369f-969f-4e21-a890-70587dcfc60b"],
Cell[CellGroupData[{
Cell[6497, 158, 161, 3, 54, "Subsection",ExpressionUUID->"7697590e-1cab-4962-bcdc-4df714dd4047"],
Cell[6661, 163, 2671, 66, 157, "Text",ExpressionUUID->"05bb99fa-153c-410f-8faf-5263680124c0"],
Cell[9335, 231, 3170, 67, 141, "Input",ExpressionUUID->"61f58ca2-8ee0-4db6-ac48-b7d98990e292"],
Cell[12508, 300, 419, 10, 35, "Text",ExpressionUUID->"731ad19b-6961-4403-9d32-27e0596dc76c"],
Cell[12930, 312, 3376, 74, 112, "Input",ExpressionUUID->"74a7fc0a-f08b-4067-9d94-35f843cf1f37"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16343, 391, 158, 3, 54, "Subsection",ExpressionUUID->"015d53f6-d7f0-4e22-977e-b9d48bfefb88"],
Cell[16504, 396, 2276, 70, 85, "Text",ExpressionUUID->"0d90b637-bb83-4f71-a42f-669a28bc0d37"],
Cell[18783, 468, 4293, 109, 317, "Input",ExpressionUUID->"5fd1fde3-a2ca-489e-9618-d0955dd1f225"]
}, Open  ]]
}, Open  ]]
}
]
*)


